2-supertransitive subfactors at index $3+\sqrt{5}$

This article proves the existence and uniqueness of a subfactor planar algebra with principal graph consisting of a diamond with arms of length 2 at opposite sides, which we call 2D2. We also prove the uniqueness of the subfactor planar algebra with principal graph 4442. We conjecture this will complete the list of subfactor planar algebras at index $3+\sqrt{5}$.

==> code/G2D2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    743848,      18278]
NotebookOptionsPosition[    723924,      17656]
NotebookOutlinePosition[    724285,      17672]
CellTagsIndexPosition[    724242,      17669]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/math papers/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4202924816948385`*^9, 3.4202924867921677`*^9}, {
   3.420292533539387*^9, 3.4202925795154977`*^9}, {3.4223754203353004`*^9, 
   3.4223754221679363`*^9}, {3.4783511812374763`*^9, 3.478351190871888*^9}, {
   3.478353790142556*^9, 3.478353790976256*^9}, {3.4783640097385807`*^9, 
   3.478364010589221*^9}, 3.483182650776827*^9, {3.523296317808323*^9, 
   3.523296322490415*^9}, 3.5330507405475483`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.533050742681106*^9, 3.53381584771876*^9, {3.533815929421961*^9, 
   3.5338159544715557`*^9}, 3.535726772490385*^9, 3.5359152041878977`*^9, 
   3.536332749643167*^9, 3.536333825183696*^9, 3.5363403753433123`*^9, 
   3.5363404208155527`*^9, 3.538250724531488*^9, 3.5390216126408653`*^9, 
   3.539022073670208*^9, 3.539613335670711*^9, 3.541794459834984*^9, 
   3.541795158532763*^9, 3.541864635701356*^9, 3.5425490880622063`*^9, 
   3.543676467365384*^9, 3.5436853563912086`*^9, 3.544296718368208*^9, 
   3.5442974041698303`*^9, {3.544368109045473*^9, 3.544368119498687*^9}, 
   3.5443681903086243`*^9, 3.5443788314701977`*^9, 3.5443914048527718`*^9, 
   3.544461846991688*^9, 3.544479965186211*^9, 3.5445348096751413`*^9, 
   3.544901538133245*^9, 3.5449092552215567`*^9, 3.544911709545677*^9, 
   3.544960660486909*^9, 3.5449707267832117`*^9, 3.544980015402903*^9, 
   3.546720550178382*^9, 3.546894432569964*^9, 3.5468944853907127`*^9, {
   3.5468967551251*^9, 3.546896775006694*^9}, 3.546897736349608*^9, 
   3.547123606386615*^9, 3.547124072699914*^9, 3.547850315804966*^9, 
   3.548103469776724*^9, 3.548104000572476*^9, 3.548159027176359*^9, 
   3.548160782012642*^9, 3.548275171511692*^9, 3.548275640541307*^9, 
   3.548275975613237*^9, 3.54828629460607*^9, 3.548363868185361*^9, 
   3.548386053017709*^9, 3.5484198743622847`*^9, 3.548420112252919*^9, 
   3.548848739419794*^9, 3.548892736370492*^9, {3.548936549996245*^9, 
   3.548936568721094*^9}, 3.548944126991247*^9, {3.548950302052734*^9, 
   3.5489503161954317`*^9}, 3.550542701849448*^9, 3.550938708202526*^9, 
   3.5528377547595253`*^9, 3.5528379905276337`*^9, 3.55326635246809*^9, 
   3.5532881225651207`*^9, 3.553341367556757*^9, 3.553343708960107*^9, 
   3.553515644785007*^9, {3.55404436734293*^9, 3.554044381953467*^9}, 
   3.5541419057556677`*^9, {3.5548109619251347`*^9, 3.5548109888435802`*^9}, 
   3.554812345059909*^9, 3.5557925013134317`*^9, 3.555941793408874*^9, 
   3.556039503983697*^9, 3.5562210092134733`*^9, 3.556222741494792*^9, 
   3.556294597712037*^9, 3.576351281824339*^9, 3.576352220416678*^9, 
   3.589886252849072*^9, 3.599413217469887*^9, 3.59941332684356*^9, 
   3.599419814911343*^9, 3.599419893839838*^9, 3.599428781463358*^9, 
   3.599431867077858*^9, 3.605174920714377*^9, 3.605435195101503*^9, 
   3.605550463384832*^9, 3.6055550098670483`*^9, 3.60555536531464*^9, 
   3.6072583778735847`*^9, 3.607258473250904*^9, 3.6074291875801086`*^9, 
   3.608570745212743*^9, 3.6085786801431837`*^9, 3.60857899512964*^9, 
   3.609176300494713*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.533050742681106*^9, 3.53381584771876*^9, {3.533815929421961*^9, 
   3.5338159544715557`*^9}, 3.535726772490385*^9, 3.5359152041878977`*^9, 
   3.536332749643167*^9, 3.536333825183696*^9, 3.5363403753433123`*^9, 
   3.5363404208155527`*^9, 3.538250724531488*^9, 3.5390216126408653`*^9, 
   3.539022073670208*^9, 3.539613335670711*^9, 3.541794459834984*^9, 
   3.541795158532763*^9, 3.541864635701356*^9, 3.5425490880622063`*^9, 
   3.543676467365384*^9, 3.5436853563912086`*^9, 3.544296718368208*^9, 
   3.5442974041698303`*^9, {3.544368109045473*^9, 3.544368119498687*^9}, 
   3.5443681903086243`*^9, 3.5443788314701977`*^9, 3.5443914048527718`*^9, 
   3.544461846991688*^9, 3.544479965186211*^9, 3.5445348096751413`*^9, 
   3.544901538133245*^9, 3.5449092552215567`*^9, 3.544911709545677*^9, 
   3.544960660486909*^9, 3.5449707267832117`*^9, 3.544980015402903*^9, 
   3.546720550178382*^9, 3.546894432569964*^9, 3.5468944853907127`*^9, {
   3.5468967551251*^9, 3.546896775006694*^9}, 3.546897736349608*^9, 
   3.547123606386615*^9, 3.547124072699914*^9, 3.547850315804966*^9, 
   3.548103469776724*^9, 3.548104000572476*^9, 3.548159027176359*^9, 
   3.548160782012642*^9, 3.548275171511692*^9, 3.548275640541307*^9, 
   3.548275975613237*^9, 3.54828629460607*^9, 3.548363868185361*^9, 
   3.548386053017709*^9, 3.5484198743622847`*^9, 3.548420112252919*^9, 
   3.548848739419794*^9, 3.548892736370492*^9, {3.548936549996245*^9, 
   3.548936568721094*^9}, 3.548944126991247*^9, {3.548950302052734*^9, 
   3.5489503161954317`*^9}, 3.550542701849448*^9, 3.550938708202526*^9, 
   3.5528377547595253`*^9, 3.5528379905276337`*^9, 3.55326635246809*^9, 
   3.5532881225651207`*^9, 3.553341367556757*^9, 3.553343708960107*^9, 
   3.553515644785007*^9, {3.55404436734293*^9, 3.554044381953467*^9}, 
   3.5541419057556677`*^9, {3.5548109619251347`*^9, 3.5548109888435802`*^9}, 
   3.554812345059909*^9, 3.5557925013134317`*^9, 3.555941793408874*^9, 
   3.556039503983697*^9, 3.5562210092134733`*^9, 3.556222741494792*^9, 
   3.556294597712037*^9, 3.576351281824339*^9, 3.576352220416678*^9, 
   3.589886252849072*^9, 3.599413217469887*^9, 3.59941332684356*^9, 
   3.599419814911343*^9, 3.599419893839838*^9, 3.599428781463358*^9, 
   3.599431867077858*^9, 3.605174920714377*^9, 3.605435195101503*^9, 
   3.605550463384832*^9, 3.6055550098670483`*^9, 3.60555536531464*^9, 
   3.6072583778735847`*^9, 3.607258473250904*^9, 3.6074291875801086`*^9, 
   3.608570745212743*^9, 3.6085786801431837`*^9, 3.60857899512964*^9, 
   3.6091763004971437`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reduceWithCoefficients", "[", "x_", "]"}], ":=", 
  RowBox[{"parallelRootReduce", "[", 
   RowBox[{"Simplify", "[", "x", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsZeroQ", "[", "elt_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"GPACoefficients", "[", "elt", "]"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsProjectionQ", "[", "proj_", "]"}], ":=", 
  RowBox[{"IsZeroQ", "[", 
   RowBox[{"proj", "-", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{"proj", ",", "proj"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsSelfAdjointQ", "[", "elt_", "]"}], ":=", 
  RowBox[{"IsZeroQ", "[", 
   RowBox[{"elt", "-", 
    RowBox[{"GPAConjugate", "[", "elt", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AreOrthogonalQ", "[", 
   RowBox[{"P_", ",", "Q_"}], "]"}], ":=", 
  RowBox[{"IsZeroQ", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"P", ",", "Q"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.557232360778015*^9, 3.557232390886587*^9}, {
  3.6054351440836353`*^9, 3.60543518013575*^9}, {3.605435275230956*^9, 
  3.605435284782876*^9}, {3.605435824061509*^9, 3.605435830194441*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LopsidedDimensionsByDepth", "[", 
   RowBox[{"G", ":", 
    RowBox[{"{", 
     RowBox[{"_BigraphWithDuals", ",", "_BigraphWithDuals"}], "}"}]}], "]"}], 
  ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Delta]", "=", 
      RowBox[{"DimensionOfGenerator", "[", 
       RowBox[{"G", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"DimensionsByDepth", "[", 
          RowBox[{"G", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "k", "]"}], ",", "1", ",", 
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", "1"}]]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"GraphDepth", "[", 
              RowBox[{"G", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            "}"}]}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"DimensionsByDepth", "[", 
          RowBox[{"G", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "k", "]"}], ",", "1", ",", "\[Delta]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"GraphDepth", "[", 
              RowBox[{"G", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            "}"}]}], "]"}]}], "]"}]}], "}"}], "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
       RowBox[{"ToNumberField", "[", 
        RowBox[{
         RowBox[{"RootReduce", "[", "x", "]"}], ",", 
         RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.557252074746579*^9, 3.5572520825062723`*^9}, 
   3.5583036007643747`*^9, {3.558753199339772*^9, 3.558753200122005*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"qi", "[", 
   RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "n"], "-", 
     SuperscriptBox["q", 
      RowBox[{"-", "n"}]]}], ")"}], 
   RowBox[{"q", "-", 
    SuperscriptBox["q", 
     RowBox[{"-", "1"}]]}]]}]], "Input",
 CellChangeTimes->{{3.599430709862814*^9, 3.599430726716258*^9}}],

Cell[CellGroupData[{

Cell["Parallel Mode", "Section",
 CellChangeTimes->{{3.553511894137643*^9, 3.553511898846977*^9}}],

Cell[CellGroupData[{

Cell["Parallel mode", "Subsubsection",
 CellChangeTimes->{{3.539032658948892*^9, 3.539032660801477*^9}, {
  3.541864670708746*^9, 3.5418646714996843`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pMap", "[", "X___", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$parallelMode", "===", "True"}], ",", 
    RowBox[{"ParallelMap", "[", "X", "]"}], ",", 
    RowBox[{"Map", "[", "X", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.548275866454228*^9, 3.548275919233539*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"$parallelMode", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.539021749166954*^9, 3.539021759937138*^9}, {
   3.539031804337178*^9, 3.539031804839287*^9}, 3.54697409509326*^9, {
   3.548950332693714*^9, 3.548950333173258*^9}, {3.5528379479492064`*^9, 
   3.5528379484068747`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.609176312036461*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.609176312077235*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.609176312117072*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.6091763121868353`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.6091763122371063`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.6091763122870913`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.6091763123400087`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.60917631239075*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.60917631243682*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.609176312489929*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.609176312537178*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.609176312587237*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.6091763126373377`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.6091763126876593`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.609176312737299*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.609176312788515*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelEvaluate", "[", 
   RowBox[{"SetDebugMode", "[", "True", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.570205838933633*^9, 3.570205839172526*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2D2 ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    GraphicsBox[
     {Thickness[0.013159033899195378`], 
      {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
        "]]}, 
      {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
         "]]}, 
       LineBox[{{2.58516, 16.448800000000002`}, {30.931599999999992`, 
        16.448800000000002`}}]}, 
      {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
        "]]}, 
      {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
         "]]}, 
       LineBox[{{30.931599999999992`, 16.448800000000002`}, {59.2785, 
        16.448800000000002`}}]}, 
      {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
        "]]}, 
      {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
         "]]}, 
       LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
        2.27539}}], 
       LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
        30.622299999999992`}}]}, 
      {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
        "]]}, 
      {EdgeForm[{Thickness[0.0052438750088293585`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
         "]]}}, 
      {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
        "]]}, 
      {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
         "]]}, 
       LineBox[{{87.62540000000001, 2.27539}, {115.97199999999998`, 
        16.448800000000002`}}], 
       LineBox[{{87.62540000000001, 30.622299999999992`}, {
        115.97199999999998`, 16.448800000000002`}}]}, 
      {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
        "]]}, 
      {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
         "]]}, 
       LineBox[{{115.97199999999998`, 16.448800000000002`}, {
        144.31899999999996`, 16.448800000000002`}}]}, 
      {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
        "]]}, 
      {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
         "]]}, 
       LineBox[{{144.31899999999996`, 16.448800000000002`}, {
        172.66599999999997`, 16.448800000000002`}}]}, 
      {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
        "]]}, 
      {EdgeForm[{Thickness[0.0052438750088293585`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
         "]]}}, 
      {RGBColor[1., 0., 0.], Thickness[0.01048788160799771], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{2.58516, 16.448800000000002`}, {2.58516, 25.8977}}], 
       LineBox[{{59.2785, 16.448800000000002`}, {59.2785, 25.8977}}], 
       LineBox[{{115.97199999999998`, 16.448800000000002`}, {
        115.97199999999998`, 25.8977}}], 
       LineBox[{{172.66599999999997`, 16.448800000000002`}, {
        172.66599999999997`, 25.8977}}]}},
     AspectRatio->Automatic,
     ImageSize->{175., 33.},
     PlotRange->{{0., 175.}, {0., 33.}}], ",", 
    GraphicsBox[
     {Thickness[0.01419332389509149], 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

        "]]}, 
      {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

         "]]}, 
       LineBox[{{1.75781, 16.517999999999997`}, {30.104699999999998`, 
        16.517999999999997`}}]}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
        "]]}, 
      {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
         "]]}, 
       LineBox[{{30.104699999999998`, 16.517999999999997`}, {
        58.451599999999985`, 16.517999999999997`}}]}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
        "]]}, 
      {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
         "]]}, 
       LineBox[{{58.451599999999985`, 16.517999999999997`}, {
        86.79840000000002, 11.7934}}], 
       LineBox[{{58.451599999999985`, 16.517999999999997`}, {
        86.79840000000002, 21.2426}}]}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
        "]]}, 
      {EdgeForm[{Thickness[0.005656039572193959], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
         "]]}}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
        "]]}, 
      {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
         "]]}, 
       LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 
        2.3445299999999993`}}], 
       LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 
        11.7934}}], 
       LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
        21.2426}}], 
       LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
        30.6914}}]}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
        "]]}, 
      {EdgeForm[{Thickness[0.005656039572193959], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
         "]]}}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
        "]]}, 
      {EdgeForm[{Thickness[0.005656039572193959], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
         "]]}}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
        "]]}, 
      {EdgeForm[{Thickness[0.005656039572193959], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
         "]]}}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
        "]]}, 
      {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
         "]]}, 
       LineBox[{{115.14499999999998`, 11.7934}, {143.492, 
        16.517999999999997`}}], 
       LineBox[{{115.14499999999998`, 21.2426}, {143.492, 
        16.517999999999997`}}]}, 
      {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
        "]]}, 
      {EdgeForm[{Thickness[0.005656039572193959], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
         "]]}}, 
      {RGBColor[1., 0., 0.], Thickness[0.01131222107762687], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{1.75781, 16.517999999999997`}, {1.75781, 
        19.667599999999997`}}], 
       LineBox[{{58.451599999999985`, 16.517999999999997`}, {
        58.451599999999985`, 19.667599999999997`}}], 
       LineBox[{{115.14499999999998`, 2.3445299999999993`}, {
        115.14499999999998`, 5.494139999999999}}], 
       BezierCurveBox[{{115.14499999999998`, 11.7934}, {112.53899999999997`, 
        14.398800000000001`}, {112.53899999999997`, 18.6371}, {
        115.14499999999998`, 21.2426}},
        SplineDegree->3], 
       LineBox[{{115.14499999999998`, 30.6914}, {115.14499999999998`, 
        33.841}}]}},
     AspectRatio->Automatic,
     ImageSize->{146., 34.},
     PlotRange->{{0., 146.}, {0., 34.}}]}], "}"}]],
  CellChangeTimes->{{3.5564795346407547`*^9, 3.556479550618885*^9}, 
    3.5564797659502707`*^9, 3.5564813789223146`*^9, 3.5611423734778337`*^9, 
    3.561323014298417*^9, 3.561405493101804*^9, 3.561747084828805*^9, 
    3.576351288851556*^9, 3.576352223408587*^9, 3.5898862967096777`*^9, 
    3.599413223884356*^9, 3.599413342811006*^9, 3.599419837890279*^9, 
    3.599419897255086*^9, 3.599428785163221*^9}]
}], "Section",
 CellChangeTimes->{{3.5994316794866037`*^9, 3.5994316886389427`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", 
  RowBox[{"(", 
   RowBox[{"G2D2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
       "]"}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.556479467850026*^9, 3.556479477405138*^9}, {
  3.5564795120872307`*^9, 3.556479550172243*^9}, {3.561322942346719*^9, 
  3.56132294271397*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    {Thickness[0.013159033899195378`], 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
        "]]}, 
      LineBox[{{2.58516, 16.448800000000002`}, {30.931599999999992`, 
       16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
        "]]}, 
      LineBox[{{30.931599999999992`, 16.448800000000002`}, {59.2785, 
       16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
        "]]}, 
      LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 2.27539}}],
       LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
       30.622299999999992`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
       "]]}, 
     {EdgeForm[{Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
        "]]}}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
        "]]}, 
      LineBox[{{87.62540000000001, 2.27539}, {115.97199999999998`, 
       16.448800000000002`}}], 
      LineBox[{{87.62540000000001, 30.622299999999992`}, {115.97199999999998`,
        16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
        "]]}, 
      LineBox[{{115.97199999999998`, 16.448800000000002`}, {
       144.31899999999996`, 16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
        "]]}, 
      LineBox[{{144.31899999999996`, 16.448800000000002`}, {
       172.66599999999997`, 16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
       "]]}, 
     {EdgeForm[{Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.01048788160799771], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{2.58516, 16.448800000000002`}, {2.58516, 25.8977}}], 
      LineBox[{{59.2785, 16.448800000000002`}, {59.2785, 25.8977}}], 
      LineBox[{{115.97199999999998`, 16.448800000000002`}, {
       115.97199999999998`, 25.8977}}], 
      LineBox[{{172.66599999999997`, 16.448800000000002`}, {
       172.66599999999997`, 25.8977}}]}},
    AspectRatio->Automatic,
    ImageSize->{175., 33.},
    PlotRange->{{0., 175.}, {0., 33.}}], ",", 
   GraphicsBox[
    {Thickness[0.01419332389509149], 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

        "]]}, 
      LineBox[{{1.75781, 16.517999999999997`}, {30.104699999999998`, 
       16.517999999999997`}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
        "]]}, 
      LineBox[{{30.104699999999998`, 16.517999999999997`}, {
       58.451599999999985`, 16.517999999999997`}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
        "]]}, 
      LineBox[{{58.451599999999985`, 16.517999999999997`}, {86.79840000000002,
        11.7934}}], 
      LineBox[{{58.451599999999985`, 16.517999999999997`}, {86.79840000000002,
        21.2426}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
        "]]}}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
        "]]}, 
      LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 
       2.3445299999999993`}}], 
      LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 11.7934}}],
       LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
       21.2426}}], 
      LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
       30.6914}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
        "]]}}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
        "]]}}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
        "]]}}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
        "]]}, 
      LineBox[{{115.14499999999998`, 11.7934}, {143.492, 
       16.517999999999997`}}], 
      LineBox[{{115.14499999999998`, 21.2426}, {143.492, 
       16.517999999999997`}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.01131222107762687], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{1.75781, 16.517999999999997`}, {1.75781, 
       19.667599999999997`}}], 
      LineBox[{{58.451599999999985`, 16.517999999999997`}, {
       58.451599999999985`, 19.667599999999997`}}], 
      LineBox[{{115.14499999999998`, 2.3445299999999993`}, {
       115.14499999999998`, 5.494139999999999}}], 
      BezierCurveBox[{{115.14499999999998`, 11.7934}, {112.53899999999997`, 
       14.398800000000001`}, {112.53899999999997`, 18.6371}, {
       115.14499999999998`, 21.2426}},
       SplineDegree->3], 
      LineBox[{{115.14499999999998`, 30.6914}, {115.14499999999998`, 
       33.841}}]}},
    AspectRatio->Automatic,
    ImageSize->{146., 34.},
    PlotRange->{{0., 146.}, {0., 34.}}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5564795346407547`*^9, 3.556479550618885*^9}, 
   3.5564797659502707`*^9, 3.5564813789223146`*^9, 3.5611423734778337`*^9, 
   3.561323014298417*^9, 3.561405493101804*^9, 3.561747084828805*^9, 
   3.576351288851556*^9, 3.576352223408587*^9, 3.5898862967096777`*^9, 
   3.599413223884356*^9, 3.599413342811006*^9, 3.599419837890279*^9, 
   3.599419897255086*^9, 3.599428785163221*^9, 3.5994319238632793`*^9, 
   3.605174939855205*^9, 3.605435211214699*^9, 3.605550480165954*^9, 
   3.605555393290367*^9, 3.6072584413368607`*^9, 3.607258486984405*^9, 
   3.607429203212673*^9, 3.6085707608375483`*^9, 3.608578687091557*^9, 
   3.608579010106533*^9, 3.609176314282239*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", 
  RowBox[{"PermuteToReduceCrossings", "/@", 
   RowBox[{"FindGraphPartners", "[", 
    RowBox[{"G2D2", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.605204127896413*^9, 3.605204153744556*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.01419332389509149], 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

             "]]}, 
           LineBox[{{1.75781, 16.517999999999997`}, {30.104699999999998`, 
            16.517999999999997`}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
             "]]}, 
           LineBox[{{30.104699999999998`, 16.517999999999997`}, {
            58.451599999999985`, 16.517999999999997`}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
             "]]}, 
           LineBox[{{58.451599999999985`, 16.517999999999997`}, {
            86.79840000000002, 11.7934}}], 
           LineBox[{{58.451599999999985`, 16.517999999999997`}, {
            86.79840000000002, 21.2426}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
             "]]}}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
             "]]}, 
           LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 
            2.3445299999999993`}}], 
           LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 
            11.7934}}], 
           LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
            21.2426}}], 
           LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
            30.6914}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
             "]]}}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
             "]]}}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
             "]]}}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
             "]]}, 
           LineBox[{{115.14499999999998`, 2.3445299999999993`}, {143.492, 
            16.517999999999997`}}], 
           LineBox[{{115.14499999999998`, 30.6914}, {143.492, 
            16.517999999999997`}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.01131222107762687], Opacity[1.], 
           JoinForm[{"Miter", 10.}], 
           LineBox[{{1.75781, 16.517999999999997`}, {1.75781, 
            19.667599999999997`}}], 
           LineBox[{{58.451599999999985`, 16.517999999999997`}, {
            58.451599999999985`, 19.667599999999997`}}], 
           LineBox[{{115.14499999999998`, 2.3445299999999993`}, {
            115.14499999999998`, 5.494139999999999}}], 
           BezierCurveBox[{{115.14499999999998`, 11.7934}, {
            112.53899999999997`, 14.398800000000001`}, {112.53899999999997`, 
            18.6371}, {115.14499999999998`, 21.2426}},
            SplineDegree->3], 
           LineBox[{{115.14499999999998`, 30.6914}, {115.14499999999998`, 
            33.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{146., 34.},
         PlotRange->{{0., 146.}, {0., 34.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.013159033899195378`], 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
             "]]}, 
           LineBox[{{2.58516, 16.448800000000002`}, {30.931599999999992`, 
            16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
             "]]}, 
           LineBox[{{30.931599999999992`, 16.448800000000002`}, {59.2785, 
            16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
             "]]}, 
           LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
            2.27539}}], 
           LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
            30.622299999999992`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
            "]]}, 
          {EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
             "]]}}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
             "]]}, 
           LineBox[{{87.62540000000001, 2.27539}, {115.97199999999998`, 
            16.448800000000002`}}], 
           LineBox[{{87.62540000000001, 30.622299999999992`}, {
            115.97199999999998`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
             "]]}, 
           LineBox[{{115.97199999999998`, 16.448800000000002`}, {
            144.31899999999996`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
             "]]}, 
           LineBox[{{144.31899999999996`, 16.448800000000002`}, {
            172.66599999999997`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
            "]]}, 
          {EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.01048788160799771], Opacity[1.], 
           JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 16.448800000000002`}, {2.58516, 25.8977}}], 
           LineBox[{{59.2785, 16.448800000000002`}, {59.2785, 25.8977}}], 
           LineBox[{{115.97199999999998`, 16.448800000000002`}, {
            115.97199999999998`, 25.8977}}], 
           LineBox[{{172.66599999999997`, 16.448800000000002`}, {
            172.66599999999997`, 25.8977}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 33.},
         PlotRange->{{0., 175.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.01419332389509149], 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

             "]]}, 
           LineBox[{{1.75781, 16.517999999999997`}, {30.104699999999998`, 
            16.517999999999997`}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
             "]]}, 
           LineBox[{{30.104699999999998`, 16.517999999999997`}, {
            58.451599999999985`, 16.517999999999997`}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
             "]]}, 
           LineBox[{{58.451599999999985`, 16.517999999999997`}, {
            86.79840000000002, 11.7934}}], 
           LineBox[{{58.451599999999985`, 16.517999999999997`}, {
            86.79840000000002, 21.2426}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
             "]]}}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
             "]]}, 
           LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 
            2.3445299999999993`}}], 
           LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 
            11.7934}}], 
           LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
            21.2426}}], 
           LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
            30.6914}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
             "]]}}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
             "]]}}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
             "]]}}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
            "]]}, 
          {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
             "]]}, 
           LineBox[{{115.14499999999998`, 11.7934}, {143.492, 
            16.517999999999997`}}], 
           LineBox[{{115.14499999999998`, 21.2426}, {143.492, 
            16.517999999999997`}}]}, 
          {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
            "]]}, 
          {EdgeForm[{Thickness[0.005656039572193959], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.01131222107762687], Opacity[1.], 
           JoinForm[{"Miter", 10.}], 
           LineBox[{{1.75781, 16.517999999999997`}, {1.75781, 
            19.667599999999997`}}], 
           LineBox[{{58.451599999999985`, 16.517999999999997`}, {
            58.451599999999985`, 19.667599999999997`}}], 
           LineBox[{{115.14499999999998`, 2.3445299999999993`}, {
            115.14499999999998`, 5.494139999999999}}], 
           BezierCurveBox[{{115.14499999999998`, 11.7934}, {
            112.53899999999997`, 14.398800000000001`}, {112.53899999999997`, 
            18.6371}, {115.14499999999998`, 21.2426}},
            SplineDegree->3], 
           LineBox[{{115.14499999999998`, 30.6914}, {115.14499999999998`, 
            33.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{146., 34.},
         PlotRange->{{0., 146.}, {0., 34.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.013159033899195378`], 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
             "]]}, 
           LineBox[{{2.58516, 16.448800000000002`}, {30.931599999999992`, 
            16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
             "]]}, 
           LineBox[{{30.931599999999992`, 16.448800000000002`}, {59.2785, 
            16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
             "]]}, 
           LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
            2.27539}}], 
           LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
            30.622299999999992`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
            "]]}, 
          {EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
             "]]}}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
             "]]}, 
           LineBox[{{87.62540000000001, 2.27539}, {115.97199999999998`, 
            16.448800000000002`}}], 
           LineBox[{{87.62540000000001, 30.622299999999992`}, {
            115.97199999999998`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
             "]]}, 
           LineBox[{{115.97199999999998`, 16.448800000000002`}, {
            144.31899999999996`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
             "]]}, 
           LineBox[{{144.31899999999996`, 16.448800000000002`}, {
            172.66599999999997`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
            "]]}, 
          {EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.01048788160799771], Opacity[1.], 
           JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 16.448800000000002`}, {2.58516, 25.8977}}], 
           LineBox[{{59.2785, 16.448800000000002`}, {59.2785, 25.8977}}], 
           LineBox[{{115.97199999999998`, 16.448800000000002`}, {
            115.97199999999998`, 25.8977}}], 
           LineBox[{{172.66599999999997`, 16.448800000000002`}, {
            172.66599999999997`, 25.8977}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 33.},
         PlotRange->{{0., 175.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.013159033899195378`], 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
             "]]}, 
           LineBox[{{2.58516, 16.448800000000002`}, {30.931599999999992`, 
            16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
             "]]}, 
           LineBox[{{30.931599999999992`, 16.448800000000002`}, {59.2785, 
            16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
             "]]}, 
           LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
            2.27539}}], 
           LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
            30.622299999999992`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
            "]]}, 
          {EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
             "]]}}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
             "]]}, 
           LineBox[{{87.62540000000001, 2.27539}, {115.97199999999998`, 
            16.448800000000002`}}], 
           LineBox[{{87.62540000000001, 30.622299999999992`}, {
            115.97199999999998`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
             "]]}, 
           LineBox[{{115.97199999999998`, 16.448800000000002`}, {
            144.31899999999996`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
             "]]}, 
           LineBox[{{144.31899999999996`, 16.448800000000002`}, {
            172.66599999999997`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
            "]]}, 
          {EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.01048788160799771], Opacity[1.], 
           JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 16.448800000000002`}, {2.58516, 25.8977}}], 
           LineBox[{{59.2785, 16.448800000000002`}, {59.2785, 25.8977}}], 
           LineBox[{{115.97199999999998`, 16.448800000000002`}, {
            115.97199999999998`, 25.8977}}], 
           LineBox[{{172.66599999999997`, 16.448800000000002`}, {
            172.66599999999997`, 25.8977}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 33.},
         PlotRange->{{0., 175.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.013159033899195378`], 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
             "]]}, 
           LineBox[{{2.58516, 16.448800000000002`}, {30.931599999999992`, 
            16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
             "]]}, 
           LineBox[{{30.931599999999992`, 16.448800000000002`}, {59.2785, 
            16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
             "]]}, 
           LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
            2.27539}}], 
           LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
            30.622299999999992`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
            "]]}, 
          {EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
             "]]}}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
             "]]}, 
           LineBox[{{87.62540000000001, 2.27539}, {115.97199999999998`, 
            16.448800000000002`}}], 
           LineBox[{{87.62540000000001, 30.622299999999992`}, {
            115.97199999999998`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
             "]]}, 
           LineBox[{{115.97199999999998`, 16.448800000000002`}, {
            144.31899999999996`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
            "]]}, 
          {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
             "]]}, 
           LineBox[{{144.31899999999996`, 16.448800000000002`}, {
            172.66599999999997`, 16.448800000000002`}}]}, 
          {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
            "]]}, 
          {EdgeForm[{Thickness[0.0052438750088293585`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.01048788160799771], Opacity[1.], 
           JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 16.448800000000002`}, {2.58516, 25.8977}}], 
           LineBox[{{59.2785, 16.448800000000002`}, {59.2785, 25.8977}}], 
           LineBox[{{115.97199999999998`, 16.448800000000002`}, {
            115.97199999999998`, 25.8977}}], 
           LineBox[{{172.66599999999997`, 16.448800000000002`}, {
            172.66599999999997`, 25.8977}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 33.},
         PlotRange->{{0., 175.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{{3.605204144210403*^9, 3.605204155087454*^9}, 
   3.60543521839915*^9, 3.605550487951242*^9, 3.6055554003657637`*^9, 
   3.607258444279587*^9, 3.607258492073333*^9, 3.6074292101125593`*^9, 
   3.608570768836495*^9, 3.608579015243628*^9, 3.60917632047593*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}], "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"25", "-", 
       RowBox[{"170", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"79", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RedefineLopsidedDimension", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5994222177313957`*^9, 3.599422239436462*^9}, 
   3.599422327183175*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimensionsByDepth", "/@", "G2D2"}], "//", "RootReduce"}], "//", 
  "ToRadicals"}]], "Input",
 CellChangeTimes->{{3.589886295010008*^9, 3.589886307797048*^9}, {
  3.605205481990786*^9, 3.605205483724051*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]], ",", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]], ",", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.589886304952795*^9, 3.589886308235806*^9}, 
   3.5994132246904173`*^9, 3.599413343005321*^9, 3.5994198380867567`*^9, 
   3.599419897477235*^9, 3.599428785462028*^9, 3.5994319241766863`*^9, 
   3.605174940306932*^9, 3.605205484043386*^9, 3.605435218762578*^9, 
   3.60555048841164*^9, 3.605555400787673*^9, 3.607258492349856*^9, 
   3.607429210422636*^9, 3.60857076927063*^9, 3.6085790155793037`*^9, 
   3.609176320784499*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-box space", "Section",
 CellChangeTimes->{{3.605280834630423*^9, 3.605280836222554*^9}}],

Cell[CellGroupData[{

Cell["Generator S via S2Equation", "Subsection",
 CellChangeTimes->{{3.57635160717061*^9, 3.576351609158847*^9}, {
  3.5994317016295643`*^9, 3.5994317072049627`*^9}, {3.6052808430361567`*^9, 
  3.605280843462308*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"equations1", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"S2Equation", "[", 
       RowBox[{"G2D2", ",", "1"}], "]"}], "[", "cc", "]"}], "]"}], "]"}], "//",
    "Union"}]}]], "Input",
 CellChangeTimes->{{3.576351287253645*^9, 3.576351376475811*^9}, {
   3.5763514089226007`*^9, 3.576351409993568*^9}, 3.576352027149498*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
bwd1v1v1p1v1x1v1v1duals1v1v1v1bwd1v1v1p1v1x0p1x0p0x1p0x1v0x1x1x0duals1v1v1x3x2\
x4`LowestWeightEigenspace`\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.607258492490601*^9, 3.607429210605434*^9, 
  3.608570769444635*^9, 3.6085789683629417`*^9, 3.608579015629665*^9, 
  3.609176323422894*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
bwd1v1v1p1v1x1v1v1duals1v1v1v1bwd1v1v1p1v1x0p1x0p0x1p0x1v0x1x1x0duals1v1v1x3x2\
x4`Idempotents`\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.607258492490601*^9, 3.607429210605434*^9, 
  3.608570769444635*^9, 3.6085789683629417`*^9, 3.608579015629665*^9, 
  3.609176326145307*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {3., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 19, 23653002703718912540, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 19, 23653002703718912540, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 19, 23653002703718912540, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[19]]], "Output",
 CellChangeTimes->{
  3.576351298286572*^9, {3.576351340406047*^9, 3.576351378528839*^9}, 
   3.576351410582553*^9, 3.576352029312148*^9, {3.59941325352717*^9, 
   3.5994132812774982`*^9}, 3.599413353862761*^9, 3.599419849198558*^9, 
   3.599419905805045*^9, 3.5994290723815823`*^9, 3.5994319821256123`*^9, 
   3.605175437888669*^9, 3.60543522462608*^9, 3.6055504944461527`*^9, 
   3.605555406592651*^9, 3.6072583925741997`*^9, 3.607258497993269*^9, 
   3.6074292161068974`*^9, 3.608570774933837*^9, 3.608578974890318*^9, 
   3.608579020875688*^9, 3.609176328811627*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"11", "-", 
     RowBox[{"5", " ", 
      SqrtBox["5"]}]}], 
    RowBox[{"cc", "[", "7", "]"}]], ",", 
   RowBox[{
    RowBox[{"cc", "[", "7", "]"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.599420112999736*^9, 3.5994201349723787`*^9}}],

Cell[BoxData[
 RowBox[{"11", "-", 
  RowBox[{"5", " ", 
   SqrtBox["5"]}]}]], "Output",
 CellChangeTimes->{{3.599420122097909*^9, 3.599420135512766*^9}, 
   3.599429072510543*^9, 3.5994319822082787`*^9, 3.605175438056941*^9, 
   3.60543522475764*^9, 3.6055504948119717`*^9, 3.60555540683014*^9, 
   3.6072583926294518`*^9, 3.607258498066216*^9, 3.607429216234003*^9, 
   3.608570775065461*^9, 3.6085790210679398`*^9, 3.6091763289855413`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions1", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"GroebnerBasis", "[", "equations1", "]"}], "\[Equal]", "0"}], 
       "]"}], "]"}], "//", "Union"}], "//", "parallelRootReduce"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.5994320000879087`*^9, 3.599432001038604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.607258501456567*^9, 3.607429219579418*^9, 
  3.608570778342196*^9, 3.6085790246946583`*^9, 3.6091763324846354`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cc", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11", "-", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], 
       RowBox[{"cc", "[", "7", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"cc", "[", "7", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"2", "-", 
       SqrtBox["5"]}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "6", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"cc", "[", "7", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "8", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cc", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11", "-", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], 
       RowBox[{"cc", "[", "7", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"cc", "[", "7", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "5", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["5"]}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "6", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"cc", "[", "7", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "8", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SqrtBox["5"]}], ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.599420050367722*^9, 3.59942907597926*^9, 
  3.5994319856368313`*^9, 3.605175441520567*^9, 3.605435228304516*^9, 
  3.6055504984468317`*^9, 3.6055554103784323`*^9, 3.607258396000358*^9, 
  3.607258501508177*^9, 3.607429219633924*^9, 3.608570778384534*^9, 
  3.608579024783143*^9, 3.609176332542864*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Only", " ", "use", " ", "on", " ", "elements", " ", "of", " ", "the", " ", 
   "form"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.59943293302568*^9, 3.599432943373754*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "toNumberFieldWithCoeff", "]"}]], "Input",
 CellChangeTimes->{{3.599432963083881*^9, 3.599432966520605*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"noPlusQ", "[", "x_", "]"}], ":=", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"x", ",", "Plus"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.599433091339134*^9, 3.599433105859045*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"use", " ", "with", " ", 
    RowBox[{"caution", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"toNumberFieldWithCoeff", "[", 
     RowBox[{
      RowBox[{"y_", "?", "NumericQ"}], ",", "x_"}], "]"}], ":=", 
    RowBox[{"ToNumberField", "[", 
     RowBox[{"y", ",", 
      RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toNumberFieldWithCoeff", "[", 
     RowBox[{"y_Times", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootReduce", "[", 
        RowBox[{"y", "/.", 
         RowBox[{"{", 
          RowBox[{"x", "\[Rule]", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}]}], "]"}], 
     SuperscriptBox["x", 
      RowBox[{"Exponent", "[", 
       RowBox[{"y", ",", "x"}], "]"}]]}]}]}]}]], "Input",
 CellChangeTimes->{{3.599432779245235*^9, 3.5994327893464937`*^9}, {
  3.5994328570018167`*^9, 3.599432868195286*^9}, {3.5994329497988033`*^9, 
  3.599432989481488*^9}, {3.5994330659435053`*^9, 3.5994331579241943`*^9}, {
  3.5995051432524853`*^9, 3.599505148035692*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"toNumberFieldWithCoeff", "[", 
   RowBox[{"y_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"NumericQ", "[", "y", "]"}], ",", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{"y", ",", 
        RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"y", ",", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"ToNumberField", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"y", ",", "x"}], "]"}], ",", 
           RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}]}], "]"}], "x"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ToNumberField", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"y", ",", 
             RowBox[{"x", "^", 
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}]}]}], "]"}], ",", 
           RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}]}], "]"}], 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.599420164856558*^9, 3.5994202931454782`*^9}, {
  3.599420337228818*^9, 3.5994203639454*^9}, {3.59942929180027*^9, 
  3.5994293028558807`*^9}, {3.599432918234631*^9, 3.5994329209313583`*^9}, {
  3.599505261647709*^9, 3.5995052638097153`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"GroebnerBasis", "[", "equations1", "]"}], "\[Equal]", "0"}],
         "]"}], "]"}], "//", "Union"}], "//", "RootReduce"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"toNumberFieldWithCoeff", "[", 
        RowBox[{"y", ",", 
         RowBox[{"cc", "[", "7", "]"}]}], "]"}]}], ")"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.55647406561267*^9, 3.556474073194501*^9}, {
   3.556474138841373*^9, 3.556474157800144*^9}, {3.557242412858199*^9, 
   3.557242414641403*^9}, {3.576351580831606*^9, 3.57635158182968*^9}, 
   3.576352031886816*^9, 3.599413270630878*^9, {3.5994199191574306`*^9, 
   3.59941998612851*^9}, {3.599420021648106*^9, 3.5994200311276712`*^9}, {
   3.599420265213052*^9, 3.599420265840716*^9}, {3.599429306262739*^9, 
   3.599429307296383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.599432895323699*^9, 3.599432909939003*^9}, 
   3.599432997911008*^9, 3.599433150392634*^9, 3.599505279313689*^9, 
   3.605175471739827*^9, 3.6051755638649607`*^9, 3.605435231957499*^9, 
   3.6055505017199917`*^9, 3.605555413684198*^9, 3.6072583964148417`*^9, 
   3.6072585046589193`*^9, 3.607429222953568*^9, 3.6085707816889563`*^9, 
   3.608579028277238*^9, 3.6091763358215837`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cc", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"25", "-", 
             RowBox[{"170", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["#1", "4"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["#1", "6"]}], "+", 
             SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["2", "17"], ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["36", "17"]}], ",", "0", ",", 
           FractionBox["26", "17"], ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["4", "17"]}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"cc", "[", "7", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"cc", "[", "7", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"25", "-", 
            RowBox[{"170", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "17"]}], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["36", "85"]}], ",", "0", ",", 
          FractionBox["26", "85"], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["4", "85"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"25", "-", 
            RowBox[{"170", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "17"]}], ",", "0", ",", 
          FractionBox["54", "85"], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["39", "85"]}], ",", "0", ",", 
          FractionBox["6", "85"], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "6", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"25", "-", 
             RowBox[{"170", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["#1", "4"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["#1", "6"]}], "+", 
             SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "17"]}], ",", "0", ",", 
           FractionBox["18", "17"], ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["13", "17"]}], ",", "0", ",", 
           FractionBox["2", "17"], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"cc", "[", "7", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"25", "-", 
            RowBox[{"170", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["7", "17"], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["18", "85"]}], ",", "0", ",", 
          FractionBox["13", "85"], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["2", "85"]}], ",", "0"}], "}"}]}], "]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cc", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"25", "-", 
             RowBox[{"170", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["#1", "4"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["#1", "6"]}], "+", 
             SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["2", "17"], ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["36", "17"]}], ",", "0", ",", 
           FractionBox["26", "17"], ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["4", "17"]}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"cc", "[", "7", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"cc", "[", "7", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"25", "-", 
            RowBox[{"170", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "17"], ",", "0", ",", 
          FractionBox["36", "85"], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["26", "85"]}], ",", "0", ",", 
          FractionBox["4", "85"], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"25", "-", 
            RowBox[{"170", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["4", "17"], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["54", "85"]}], ",", "0", ",", 
          FractionBox["39", "85"], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["6", "85"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "6", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"25", "-", 
             RowBox[{"170", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["#1", "4"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["#1", "6"]}], "+", 
             SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "17"]}], ",", "0", ",", 
           FractionBox["18", "17"], ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["13", "17"]}], ",", "0", ",", 
           FractionBox["2", "17"], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"cc", "[", "7", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"cc", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"25", "-", 
            RowBox[{"170", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "17"]}], ",", "0", ",", 
          FractionBox["18", "85"], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["13", "85"]}], ",", "0", ",", 
          FractionBox["2", "85"], ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.599432895439353*^9, 3.599432910052318*^9}, 
   3.599432998023444*^9, 3.5994331505080137`*^9, 3.59950527943011*^9, 
   3.605175471859602*^9, 3.6051755639861603`*^9, 3.6054352320752287`*^9, 
   3.6055505018487*^9, 3.605555413804126*^9, 3.6072583964164248`*^9, 
   3.607258504772613*^9, 3.607429223065917*^9, 3.6085707817971582`*^9, 
   3.608579028394289*^9, 3.609176335933972*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LopsidedS1", "=", 
   RowBox[{
    RowBox[{"GPA4Element", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"LowestWeightEigenspace", "[", 
         RowBox[{"G2D2", ",", "\"\<Lopsided\>\"", ",", "1", ",", "0"}], "]"}],
         "[", "cc", "]"}], "/.", 
       RowBox[{
       "solutions1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ")"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cc", "[", "7", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"aa", "[", "7", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"bb", "[", "7", "]"}]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5763514443182*^9, 3.5763514777875843`*^9}, {
   3.576351703958391*^9, 3.576351738694621*^9}, 3.57635204112066*^9, {
   3.599420757717099*^9, 3.5994207602410097`*^9}, {3.599429056717379*^9, 
   3.599429059892782*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
    RowBox[{"aa", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"aa", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
    RowBox[{"bb", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"bb", "[", "x", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5574131383841867`*^9, 3.557413184212398*^9}, {
  3.557413234456019*^9, 3.557413236615505*^9}, {3.557498293927157*^9, 
  3.5574983262372007`*^9}, {3.557498360535327*^9, 3.5574983626917133`*^9}, {
  3.576351729683157*^9, 3.576351729899122*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"saeqs", "=", 
  RowBox[{"Union", "[", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAConjugate", "[", "LopsidedS1", "]"}], "-", "LopsidedS1"}], 
     "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.576351483219481*^9, 3.5763515450864563`*^9}, {
   3.576351779716792*^9, 3.576351786563221*^9}, {3.599429095485786*^9, 
   3.5994290970613537`*^9}, 3.5994320078245707`*^9, {3.605281080558674*^9, 
   3.605281085770968*^9}, 3.605289591575296*^9, {3.6054352935835533`*^9, 
   3.605435296251555*^9}, {3.605435843888801*^9, 3.6054358455747232`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"aa", "[", "7", "]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"bb", "[", "7", "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"7", "-", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"aa", "[", "7", "]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"bb", "[", "7", "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"7", "-", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"aa", "[", "7", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"bb", "[", "7", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"aa", "[", "7", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"bb", "[", "7", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"aa", "[", "7", "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"bb", "[", "7", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"aa", "[", "7", "]"}]}], "+", 
    FractionBox[
     RowBox[{"11", "-", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"bb", "[", "7", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"aa", "[", "7", "]"}]}], "+", 
    FractionBox[
     RowBox[{"11", "-", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]], "+", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"bb", "[", "7", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"aa", "[", "7", "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]], "+", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"bb", "[", "7", "]"}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"11", "-", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"aa", "[", "7", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"bb", "[", "7", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], "+", 
     SuperscriptBox[
      RowBox[{"aa", "[", "7", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"bb", "[", "7", "]"}], "2"]}], 
    RowBox[{
     RowBox[{"aa", "[", "7", "]"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"bb", "[", "7", "]"}]}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"11", "-", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"aa", "[", "7", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"bb", "[", "7", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"aa", "[", "7", "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"bb", "[", "7", "]"}]}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], "+", 
     SuperscriptBox[
      RowBox[{"aa", "[", "7", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"bb", "[", "7", "]"}], "2"]}], 
    RowBox[{
     RowBox[{"aa", "[", "7", "]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"bb", "[", "7", "]"}]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.5763514994512873`*^9, 3.576351547437253*^9}, {
   3.576351734316681*^9, 3.576351788868204*^9}, 3.576352048196151*^9, 
   3.599413257563892*^9, 3.599413311912675*^9, 3.59941341004195*^9, 
   3.599419915344337*^9, 3.599420398881308*^9, {3.599429079457364*^9, 
   3.5994290980915003`*^9}, 3.5994319897255096`*^9, 3.605175571974471*^9, 
   3.6052810884675093`*^9, 3.605435297280374*^9, 3.605550502665639*^9, 
   3.605555414607881*^9, 3.607258396482781*^9, 3.607258505482338*^9, 
   3.6074292238296213`*^9, 3.608570782667*^9, 3.608579029314784*^9, 
   3.6091763367158203`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"saeqs", "\[Equal]", "0"}], "]"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.576351752344503*^9, 3.576351791020606*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.607258505516808*^9, 3.6074292238656282`*^9, 
  3.608570782707347*^9, 3.608579029376012*^9, 3.609176336818412*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"aa", "[", "7", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"bb", "[", "7", "]"}], "2"]}]}]], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"aa", "[", "7", "]"}], "\[Rule]", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"bb", "[", "7", "]"}], "2"]}]}]], 
      SqrtBox["2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5763517547582417`*^9, 3.576351791501884*^9}, 
   3.5994132581965017`*^9, 3.599413315741184*^9, 3.599413414972207*^9, 
   3.5994199155073967`*^9, 3.599420401418915*^9, {3.599429079501419*^9, 
   3.5994291010296307`*^9}, 3.59943198976082*^9, 3.605175574531925*^9, 
   3.605435299755322*^9, 3.6055505028180304`*^9, 3.605555414664195*^9, 
   3.607258396532547*^9, 3.607258505517618*^9, 3.6074292238665648`*^9, 
   3.608570782708222*^9, 3.608579029378297*^9, 3.609176336820714*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", "\[Lambda]", 
    "]"}], "=", 
   RowBox[{"1", "/", "\[Lambda]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.599421575830971*^9, 3.59942157881292*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LopsidedS2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"GPA4Element", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"LowestWeightEigenspace", "[", 
           RowBox[{"G2D2", ",", "\"\<Lopsided\>\"", ",", "1", ",", "0"}], 
           "]"}], "[", "cc", "]"}], "/.", 
         RowBox[{
         "solutions1", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cc", "[", "7", "]"}], "\[Rule]", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"Sqrt", "[", " ", 
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"5", " ", 
               SqrtBox["5"]}]}], ")"}], "2"], "]"}]}]}], "}"}]}], "]"}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"toNumberFieldWithCoeff", "[", 
         RowBox[{"y", ",", "\[Lambda]"}], "]"}]}], ")"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5994207507351437`*^9, 3.59942078691572*^9}, {
   3.599421528856776*^9, 3.5994215427291203`*^9}, {3.5994292343942137`*^9, 
   3.599429283944003*^9}, 3.599429322231429*^9, {3.599505191318988*^9, 
   3.599505194614642*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SphericalS", "=", 
   RowBox[{
    RowBox[{"ChangePivotalStructure", "[", 
     RowBox[{"LopsidedS2", ",", "\"\<Spherical\>\""}], "]"}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "[", "SphericalS", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"SphericalS", ",", "SphericalS"}], "]"}], "-", 
   RowBox[{"GPA4Element", "[", 
    RowBox[{"JonesWenzlIdempotent", "[", 
     RowBox[{"G2D2", ",", "3", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Spherical\>\""}], "]"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"GPAFourierTransform", "[", "SphericalS", "]"}], ",", 
     RowBox[{"GPAFourierTransform", "[", "SphericalS", "]"}]}], "]"}], "-", 
   RowBox[{"GPA4Element", "[", 
    RowBox[{"JonesWenzlIdempotent", "[", 
     RowBox[{"G2D2", ",", "3", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "\"\<Spherical\>\""}], "]"}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5994207507351437`*^9, 3.59942078691572*^9}, {
   3.599421528856776*^9, 3.5994215427291203`*^9}, 3.599429416851366*^9, {
   3.599505305715095*^9, 3.599505305882388*^9}, {3.605435533012783*^9, 
   3.6054355512075043`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6054355521756363`*^9, 3.6055505044937143`*^9, 
  3.6055554162241087`*^9, 3.607258396613319*^9, 3.6072585070504293`*^9, 
  3.607429225413138*^9, 3.6085707842458353`*^9, 3.60857903124793*^9, 
  3.6091763388642406`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6054355521756363`*^9, 3.6055505044937143`*^9, 
  3.6055554162241087`*^9, 3.607258396613319*^9, 3.6072585070504293`*^9, 
  3.607429225413138*^9, 3.6085707842458353`*^9, 3.60857903124793*^9, 
  3.609176340957736*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6054355521756363`*^9, 3.6055505044937143`*^9, 
  3.6055554162241087`*^9, 3.607258396613319*^9, 3.6072585070504293`*^9, 
  3.607429225413138*^9, 3.6085707842458353`*^9, 3.60857903124793*^9, 
  3.609176346109251*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"SphericalS", " ", "is", " ", "self"}], "-", 
    RowBox[{"adjoint", " ", "solution", " ", "to", " ", 
     RowBox[{"S", "^", "2"}]}]}], "=", 
   RowBox[{
    RowBox[{"f", " ", 
     RowBox[{"and", " ", "\\", "check"}], 
     RowBox[{"{", "S", "}"}], "2"}], "=", "f"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.605435560475691*^9, 3.605435562609721*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generator S via reconstruction notebook", "Subsection",
 CellChangeTimes->{{3.608578948361664*^9, 3.6085789578522*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SS", "=", 
    RowBox[{"GPA4Element", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BigraphWithDuals", "[", 
         RowBox[{
          RowBox[{"GradedBigraph", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", "1", "}"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", "1", "}"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"{", "1", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", "1", "}"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
          RowBox[{"DualData", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"BigraphWithDuals", "[", 
         RowBox[{
          RowBox[{"GradedBigraph", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", "1", "}"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", "1", "}"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"{", "1", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"DualData", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}], ",", "\"\<Lopsided\>\"", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"54", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "39"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"6", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"4", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "54"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"39", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "6"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "85"}], ",", "0", ",", 
              RowBox[{"184", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "114"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "425"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"4", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "54"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"39", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "6"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "85"}], ",", "0", ",", 
              RowBox[{"184", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "114"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "425"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"54", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "39"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"6", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "27"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"229", "/", "85"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "703"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"163", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "12"}], "/", "425"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "229"}], "/", "85"}], ",", "0", ",", 
              RowBox[{"703", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "163"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"12", "/", "425"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"27", "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"229", "/", "85"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "703"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"163", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "12"}], "/", "425"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "229"}], "/", "85"}], ",", "0", ",", 
              RowBox[{"703", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "163"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"12", "/", "425"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"229", "/", "85"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "703"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"163", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "12"}], "/", "425"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "229"}], "/", "85"}], ",", "0", ",", 
              RowBox[{"703", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "163"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"12", "/", "425"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"27", "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"229", "/", "85"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "703"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"163", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "12"}], "/", "425"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "229"}], "/", "85"}], ",", "0", ",", 
              RowBox[{"703", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "163"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"12", "/", "425"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "170"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "92"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"57", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"18", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "13"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"2", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"123", "/", "170"}], ",", "0", ",", 
              RowBox[{"92", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "57"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"11", "/", "850"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "27"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "18"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"13", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"54", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "39"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"6", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"\[Lambda]", "*", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "85"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "184"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"114", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "425"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"4", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "54"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"39", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "6"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"25", "-", 
                RowBox[{"170", "*", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"79", "*", 
                 RowBox[{"#1", "^", "4"}]}], "-", 
                RowBox[{"14", "*", 
                 RowBox[{"#1", "^", "6"}]}], "+", 
                RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "123"}], "/", "85"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "184"}], "/", "425"}], ",", "0", ",", 
              RowBox[{"114", "/", "425"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "11"}], "/", "425"}]}], "}"}]}], "]"}], "/", 
          "\[Lambda]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"4", "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "54"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"39", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "6"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "/", "17"}], ",", "0", ",", 
             RowBox[{"54", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "39"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"6", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "17"}], ",", "0", ",", 
             RowBox[{"36", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "26"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"4", "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"25", "-", 
               RowBox[{"170", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"79", "*", 
                RowBox[{"#1", "^", "4"}]}], "-", 
               RowBox[{"14", "*", 
                RowBox[{"#1", "^", "6"}]}], "+", 
               RowBox[{"#1", "^", "8"}]}], "&"}], ",", "3", ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "17"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "36"}], "/", "85"}], ",", "0", ",", 
             RowBox[{"26", "/", "85"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "4"}], "/", "85"}], ",", "0"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1"}], 
          "}"}], "\[Rule]", "0"}]}], "}"}]}], "]"}]}], ";"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.60857893679171*^9, 3.608578945160933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"GPACoefficients", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"SS", ",", "\"\<Spherical\>\""}], "]"}], "-", "SphericalS"}], 
    "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.60857902811077*^9, 3.608579076019396*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.608579059028491*^9, 3.6085790770203867`*^9}, 
   3.609176346879258*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["projections P,Q and their duals", "Subsection",
 CellChangeTimes->{{3.605280852157927*^9, 3.605280857733889*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Find", " ", "P"}], ",", 
    RowBox[{"Q", " ", "at", " ", "depth", " ", "3", " ", "of", " ", "2", 
     RowBox[{"D2", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"JW3", "=", 
    RowBox[{"GPA4Element", "[", 
     RowBox[{"JonesWenzlIdempotent", "[", 
      RowBox[{"G2D2", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Spherical\>\""}], "]"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.556295138206232*^9, 3.556295148633223*^9}, {
   3.5562952868866987`*^9, 3.556295355778475*^9}, {3.556296366781857*^9, 
   3.556296393667704*^9}, {3.556479652807446*^9, 3.5564796541849613`*^9}, {
   3.5613229805681667`*^9, 3.5613229813193293`*^9}, {3.599421206844727*^9, 
   3.599421225431486*^9}, 3.599421374588421*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"projectionsAtDepth3", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ChangePivotalStructure", "[", 
       RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"JW3", "+", " ", "SphericalS"}], ")"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"JW3", "-", " ", "SphericalS"}], ")"}], "/", "2"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556295375622706*^9, 3.556295402440325*^9}, {
   3.556295476624958*^9, 3.556295502211525*^9}, {3.556295849091394*^9, 
   3.556295853899461*^9}, {3.556296313567876*^9, 3.5562963299598293`*^9}, {
   3.5562964025636053`*^9, 3.556296414891479*^9}, {3.556479655578484*^9, 
   3.556479655838149*^9}, {3.5564799664783707`*^9, 3.556479967729335*^9}, {
   3.561322982252626*^9, 3.561322982425858*^9}, {3.599421670530208*^9, 
   3.599421675754611*^9}, {3.5994218257288923`*^9, 3.599421829860854*^9}, {
   3.599430651360539*^9, 3.59943066044657*^9}, 3.5994320536362658`*^9, {
   3.599505431137145*^9, 3.599505436428729*^9}, {3.60528094594445*^9, 
   3.605280953191839*^9}, {3.605281102996007*^9, 3.605281106266347*^9}, 
   3.605289587070664*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsProjectionQ", "/@", 
  "projectionsAtDepth3"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "projectionsAtDepth3"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  "projectionsAtDepth3"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootReduce", "[", 
   RowBox[{"GPA4TraceEvaluation", "/@", "projectionsAtDepth3"}], "]"}], "//", 
  "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.556295864700021*^9, 3.5562959199867077`*^9}, 
   3.556479982766696*^9, {3.599421689176783*^9, 3.599421692623777*^9}, 
   3.6052809613311567`*^9, {3.605281115687015*^9, 3.6052811189625263`*^9}, 
   3.605289589526919*^9, {3.6054353328613863`*^9, 3.6054353597453547`*^9}, {
   3.605435393578126*^9, 3.60543540993396*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.556295921199078*^9, 3.556296420667609*^9, 3.556467891911125*^9, 
   3.556479995556275*^9, 3.5564826089405203`*^9, 3.599421823780012*^9, 
   3.599430671949697*^9, 3.599432076730068*^9, 3.599505441341741*^9, 
   3.6051946552564077`*^9, 3.605275718056469*^9, 3.605280962067947*^9, 
   3.605281112584454*^9, {3.60543533814168*^9, 3.605435361058482*^9}, 
   3.6054354113025503`*^9, 3.605435857305214*^9, 3.605550517217874*^9, 
   3.6055554287343388`*^9, 3.607258401293693*^9, 3.607258519448279*^9, 
   3.607429238161236*^9, 3.6085707968111973`*^9, 3.609176352107218*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.556295921199078*^9, 3.556296420667609*^9, 3.556467891911125*^9, 
   3.556479995556275*^9, 3.5564826089405203`*^9, 3.599421823780012*^9, 
   3.599430671949697*^9, 3.599432076730068*^9, 3.599505441341741*^9, 
   3.6051946552564077`*^9, 3.605275718056469*^9, 3.605280962067947*^9, 
   3.605281112584454*^9, {3.60543533814168*^9, 3.605435361058482*^9}, 
   3.6054354113025503`*^9, 3.605435857305214*^9, 3.605550517217874*^9, 
   3.6055554287343388`*^9, 3.607258401293693*^9, 3.607258519448279*^9, 
   3.607429238161236*^9, 3.6085707968111973`*^9, 3.609176352164431*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.556295921199078*^9, 3.556296420667609*^9, 3.556467891911125*^9, 
   3.556479995556275*^9, 3.5564826089405203`*^9, 3.599421823780012*^9, 
   3.599430671949697*^9, 3.599432076730068*^9, 3.599505441341741*^9, 
   3.6051946552564077`*^9, 3.605275718056469*^9, 3.605280962067947*^9, 
   3.605281112584454*^9, {3.60543533814168*^9, 3.605435361058482*^9}, 
   3.6054354113025503`*^9, 3.605435857305214*^9, 3.605550517217874*^9, 
   3.6055554287343388`*^9, 3.607258401293693*^9, 3.607258519448279*^9, 
   3.607429238161236*^9, 3.6085707968111973`*^9, 3.6091763525497437`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"7", "+", 
     RowBox[{"3", " ", 
      SqrtBox["5"]}]}]], ",", 
   SqrtBox[
    RowBox[{"7", "+", 
     RowBox[{"3", " ", 
      SqrtBox["5"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.556295921199078*^9, 3.556296420667609*^9, 3.556467891911125*^9, 
   3.556479995556275*^9, 3.5564826089405203`*^9, 3.599421823780012*^9, 
   3.599430671949697*^9, 3.599432076730068*^9, 3.599505441341741*^9, 
   3.6051946552564077`*^9, 3.605275718056469*^9, 3.605280962067947*^9, 
   3.605281112584454*^9, {3.60543533814168*^9, 3.605435361058482*^9}, 
   3.6054354113025503`*^9, 3.605435857305214*^9, 3.605550517217874*^9, 
   3.6055554287343388`*^9, 3.607258401293693*^9, 3.607258519448279*^9, 
   3.607429238161236*^9, 3.6085707968111973`*^9, 3.6091763526330147`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DimensionsByDepth", "[", 
   RowBox[{"G2D2", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "//", 
  "ToRadicals"}]], "Input",
 CellChangeTimes->{{3.556296008999289*^9, 3.556296017661757*^9}, {
   3.5562960505663357`*^9, 3.556296052222065*^9}, 3.556479656361123*^9, 
   3.561322982851097*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    SqrtBox[
     RowBox[{"3", "+", 
      SqrtBox["5"]}]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", "+", 
     SqrtBox["5"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"7", "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"]}]}]], ",", 
     SqrtBox[
      RowBox[{"7", "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", "+", 
     SqrtBox["5"]}], "}"}], ",", 
   RowBox[{"{", 
    SqrtBox[
     RowBox[{"3", "+", 
      SqrtBox["5"]}]], "}"}], ",", 
   RowBox[{"{", "1", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5562960181682377`*^9, 3.5562960526218967`*^9, 
  3.556467895906474*^9, 3.5564800028665657`*^9, 3.556482628440544*^9, 
  3.599430734621254*^9, 3.599432077491003*^9, 3.5995054465788193`*^9, 
  3.605194656102755*^9, 3.605275718569285*^9, 3.6052809843770657`*^9, 
  3.605435415327735*^9, 3.60543585859706*^9, 3.6055505178879433`*^9, 
  3.605555429405266*^9, 3.607258401416844*^9, 3.607258520082718*^9, 
  3.607429238811728*^9, 3.6085707975099154`*^9, 3.6091763527891903`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"projectionsAtDepth3Check", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Nest", "[", 
       RowBox[{"GPAFourierTransform", ",", "#", ",", "3"}], "]"}], "&"}], "/@",
      "projectionsAtDepth3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6052809858666983`*^9, 3.60528101485247*^9}, {
   3.605281142752492*^9, 3.60528114515399*^9}, 3.605289590855926*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SphericalSCheck", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAFourierTransform", "[", "SphericalS", "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6055367537516737`*^9, 3.605536761630822*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZeroQ", "[", 
  RowBox[{"SphericalSCheck", "-", 
   RowBox[{
   "projectionsAtDepth3Check", "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], "+", 
   RowBox[{
   "projectionsAtDepth3Check", "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.605281155668762*^9, 3.6052811897756653`*^9}, 
   3.6052895912054787`*^9, {3.60543542432237*^9, 3.605435430367859*^9}, 
   3.6055367665037613`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.605281177482746*^9, 3.605281190416254*^9}, 
   3.605435431170082*^9, 3.605435860041298*^9, 3.605536769214943*^9, 
   3.6055505228631783`*^9, 3.6055554344308157`*^9, 3.607258401493416*^9, 
   3.607258525049499*^9, 3.60742924367601*^9, 3.608570802157898*^9, 
   3.609176357674272*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Chirality", " ", "\[Sigma]_S"}], " ", "=", " ", "1."}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.605462779434023*^9, 3.60546278555584*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsProjectionQ", "/@", 
  "projectionsAtDepth3Check"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "projectionsAtDepth3Check"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  "projectionsAtDepth3Check"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootReduce", "[", 
   RowBox[{"GPA4TraceEvaluation", "/@", "projectionsAtDepth3Check"}], "]"}], "//",
   "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.556295864700021*^9, 3.5562959199867077`*^9}, 
   3.556479982766696*^9, {3.599421689176783*^9, 3.599421692623777*^9}, 
   3.6052809613311567`*^9, {3.605281115687015*^9, 3.6052811189625263`*^9}, 
   3.605289589526919*^9, {3.6054353328613863`*^9, 3.6054353597453547`*^9}, {
   3.605435393578126*^9, 3.60543540993396*^9}, {3.605462831461255*^9, 
   3.605462837615285*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.605462838538291*^9, 3.60555052305669*^9, 
  3.605555434671085*^9, 3.6072584015606823`*^9, 3.607258525318942*^9, 
  3.607429244030702*^9, 3.6085708023950977`*^9, 3.609176357884774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.605462838538291*^9, 3.60555052305669*^9, 
  3.605555434671085*^9, 3.6072584015606823`*^9, 3.607258525318942*^9, 
  3.607429244030702*^9, 3.6085708023950977`*^9, 3.6091763579284153`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605462838538291*^9, 3.60555052305669*^9, 
  3.605555434671085*^9, 3.6072584015606823`*^9, 3.607258525318942*^9, 
  3.607429244030702*^9, 3.6085708023950977`*^9, 3.609176358066923*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"7", "+", 
     RowBox[{"3", " ", 
      SqrtBox["5"]}]}]], ",", 
   SqrtBox[
    RowBox[{"7", "+", 
     RowBox[{"3", " ", 
      SqrtBox["5"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.605462838538291*^9, 3.60555052305669*^9, 
  3.605555434671085*^9, 3.6072584015606823`*^9, 3.607258525318942*^9, 
  3.607429244030702*^9, 3.6085708023950977`*^9, 3.6091763581383667`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-box space", "Section",
 CellChangeTimes->{{3.605280911022903*^9, 3.6052809126043158`*^9}}],

Cell[CellGroupData[{

Cell["3^{Z/4} generators", "Subsection",
 CellChangeTimes->{{3.599420739456498*^9, 3.599420743240727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StableLowWeightSpaceDimensions", "[", 
  RowBox[{"G2D2", "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.556294813922134*^9, 3.556294835252293*^9}, 
   3.556479651704048*^9, 3.5613229803356247`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "5", ",", "16"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.556294835661561*^9, 3.55629495977155*^9, 
  3.556295705887322*^9, 3.55646788178094*^9, 3.556479958428749*^9, 
  3.5564815262120247`*^9, 3.599421189718967*^9, 3.599430645876433*^9, 
  3.59943207402551*^9, 3.599505426508582*^9, 3.6051946532008677`*^9, 
  3.605275716392757*^9, 3.6054354864002857`*^9, 3.605435863173932*^9, 
  3.605550523349182*^9, 3.605555435068058*^9, 3.607258403510755*^9, 
  3.607258525658248*^9, 3.607429244561152*^9, 3.608570802704179*^9, 
  3.6091763582783413`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Magic", " ", "numbers", " ", "*", "12"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.605280930959827*^9, 3.605280935606091*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JW4", "=", 
   RowBox[{"parallelRootReduce", "[", 
    RowBox[{"GPA4Element", "[", 
     RowBox[{"JonesWenzlIdempotent", "[", 
      RowBox[{"G2D2", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Spherical\>\""}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PreLowWeight1", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox[
         RowBox[{"3", "+", 
          SqrtBox["5"]}]]}], "4"], 
      RowBox[{"GPACirc", "[", 
       RowBox[{"SphericalS", ",", "SphericalS"}], "]"}]}], "-", "JW4"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"JW4Check", "=", 
   RowBox[{"parallelRootReduce", "[", 
    RowBox[{"GPA4Element", "[", 
     RowBox[{"JonesWenzlIdempotent", "[", 
      RowBox[{"G2D2", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "\"\<Spherical\>\""}], "]"}], 
     "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TwistedJW4", " ", "=", " ", 
   RowBox[{
    RowBox[{"GPAFourierTransform", "[", "JW4Check", "]"}], "//", 
    "parallelRootReduce"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PreLowWeight2", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["5"]}]], "2"], 
      RowBox[{"GPAStar", "[", 
       RowBox[{"SphericalS", ",", "SphericalS"}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox["5"]}]], "3"], "TwistedJW4"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5614056982965517`*^9, 3.561405716737352*^9}, {
   3.599420801260132*^9, 3.599420814289938*^9}, {3.5994210121612*^9, 
   3.5994210413621893`*^9}, 3.599421233461254*^9, {3.599421619675165*^9, 
   3.5994216283845167`*^9}, {3.599432029220253*^9, 3.599432032356597*^9}, {
   3.5995050111902657`*^9, 3.5995050227241488`*^9}, {3.599505354459396*^9, 
   3.5995053998061028`*^9}, {3.605274579541362*^9, 3.6052746305354013`*^9}, {
   3.605274694095566*^9, 3.605274718159049*^9}, {3.605274860435068*^9, 
   3.605274878624915*^9}, {3.6052752606550426`*^9, 3.605275288380526*^9}, {
   3.6054355951559057`*^9, 3.605435612197298*^9}, {3.6054358094911623`*^9, 
   3.60543581972746*^9}, {3.6072747629105263`*^9, 3.607274775957446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G3ZMod4SphericalGenerators", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"reduceWithCoefficients", "[", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "3"]}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SqrtBox["5"]}]], "PreLowWeight1"}], "+", "PreLowWeight2"}], 
         ")"}]}], "]"}], ",", "PreLowWeight1"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5550797259699087`*^9, 3.555079738719939*^9}, 
   3.55622536107183*^9, 3.556479642984188*^9, 3.561322975919503*^9, 
   3.5614057646108294`*^9, {3.599420883929463*^9, 3.599420928888377*^9}, {
   3.599421346102923*^9, 3.599421350181209*^9}, 3.599421878001709*^9, {
   3.599429731632513*^9, 3.5994297319594717`*^9}, 3.599432035750298*^9, 
   3.605274837375061*^9, 3.605275185154017*^9, 3.605275300843357*^9, {
   3.6054356184609823`*^9, 3.605435622875964*^9}, {3.605435961492333*^9, 
   3.605435974634574*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAFourierTransformTwice", "[", 
    RowBox[{
    "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], "]"}], "+", 
   RowBox[{
   "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAFourierTransformTwice", "[", 
    RowBox[{
    "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], "]"}], "-", 
   RowBox[{
   "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", "G3ZMod4SphericalGenerators"}]}], "Input",
 CellChangeTimes->{{3.605435887351678*^9, 3.605435918940486*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6054358907022*^9, 3.605435919826003*^9}, 
   3.60543597784157*^9, 3.605550564393427*^9, 3.605555475798711*^9, 
   3.607258403896873*^9, 3.607258566762721*^9, 3.6074292671107817`*^9, 
   3.608570825203141*^9, 3.609176381043738*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6054358907022*^9, 3.605435919826003*^9}, 
   3.60543597784157*^9, 3.605550564393427*^9, 3.605555475798711*^9, 
   3.607258403896873*^9, 3.607258566762721*^9, 3.6074292671107817`*^9, 
   3.608570825203141*^9, 3.609176381629057*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.6054358907022*^9, 3.605435919826003*^9}, 
   3.60543597784157*^9, 3.605550564393427*^9, 3.605555475798711*^9, 
   3.607258403896873*^9, 3.607258566762721*^9, 3.6074292671107817`*^9, 
   3.608570825203141*^9, 3.609176381783039*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A3ZMod4", "=", 
   RowBox[{
   "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3ZMod4", "=", 
   RowBox[{
   "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A3ZMod4Check", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     RowBox[{"GPAFourierTransform", "[", 
      RowBox[{
      "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3ZMod4Check", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAFourierTransform", "[", 
     RowBox[{
     "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.605550584010191*^9, 3.605550584514329*^9}}],

Cell[CellGroupData[{

Cell["checking traces of AA, AB, BB, AAA, AAB, ABB, BBB", "Subsubsection",
 CellChangeTimes->{{3.605449547243348*^9, 3.605449584440207*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AA3ZMod4", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{"A3ZMod4", ",", "A3ZMod4"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AB3ZMod4", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{"A3ZMod4", ",", "B3ZMod4"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BB3ZMod4", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{"B3ZMod4", ",", "B3ZMod4"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.599499238509165*^9, 3.599499288925757*^9}, {
  3.605435997442415*^9, 3.6054360025182257`*^9}, {3.605449340249847*^9, 
  3.60544935046095*^9}, {3.605449716024843*^9, 3.605449729073248*^9}, {
  3.6055505811360607`*^9, 3.605550582211679*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"must", " ", "tinker", " ", "with", " ", "scalars"}], "..."}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.599499442524431*^9, 3.5994994479894257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GPA4TraceEvaluation", "/@", 
  RowBox[{"{", 
   RowBox[{"AA3ZMod4", ",", "BB3ZMod4"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6054494032936697`*^9, 3.605449413099471*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4", "+", 
    RowBox[{"2", " ", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"12", "+", 
    RowBox[{"6", " ", 
     SqrtBox["5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.605449413668355*^9, 3.605449735118896*^9, {3.607258404064529*^9, 
   3.607258415456716*^9}, 3.607258583710053*^9, 3.60742928372612*^9, 
   3.608570841816379*^9, 3.6091763978113413`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZeroQ", "[", 
  RowBox[{"PartialTrace", "[", "AB3ZMod4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.599499342662135*^9, 3.5994993837140217`*^9}, {
  3.6054493928110857`*^9, 3.605449398624805*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.599499384250813*^9, 3.605175808485104*^9, 3.605275238658566*^9, {
   3.6054493854605923`*^9, 3.6054493990800962`*^9}, 3.605449735344501*^9, {
   3.607258404117908*^9, 3.607258415513936*^9}, 3.607258583871565*^9, 
   3.60742928388026*^9, 3.608570841968059*^9, 3.6091763979682817`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"GPA4TraceEvaluation", "[", 
  RowBox[{"reduceWithCoefficients", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"AA3ZMod4", ",", "A3ZMod4"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", 
  RowBox[{"reduceWithCoefficients", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"AA3ZMod4", ",", "B3ZMod4"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", 
  RowBox[{"reduceWithCoefficients", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"A3ZMod4", ",", "BB3ZMod4"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", 
  RowBox[{"reduceWithCoefficients", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"B3ZMod4", ",", "BB3ZMod4"}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.605449424484754*^9, 3.605449510161624*^9}, {
  3.605449691393161*^9, 3.605449698704731*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.605449458531468*^9, 3.605449512271508*^9, 3.6054497003646593`*^9, 
   3.605449736345751*^9, {3.607258404170013*^9, 3.607258415604422*^9}, 
   3.60725859183252*^9, 3.607429291886139*^9, 3.608570849825157*^9, 
   3.6091764060046*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], "-", 
  RowBox[{"2", " ", 
   SqrtBox["5"]}]}]], "Output",
 CellChangeTimes->{
  3.605449458531468*^9, 3.605449512271508*^9, 3.6054497003646593`*^9, 
   3.605449736345751*^9, {3.607258404170013*^9, 3.607258415604422*^9}, 
   3.60725859183252*^9, 3.607429291886139*^9, 3.608570849825157*^9, 
   3.609176410678286*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.605449458531468*^9, 3.605449512271508*^9, 3.6054497003646593`*^9, 
   3.605449736345751*^9, {3.607258404170013*^9, 3.607258415604422*^9}, 
   3.60725859183252*^9, 3.607429291886139*^9, 3.608570849825157*^9, 
   3.609176420270808*^9}],

Cell[BoxData[
 RowBox[{"12", "+", 
  RowBox[{"6", " ", 
   SqrtBox["5"]}]}]], "Output",
 CellChangeTimes->{
  3.605449458531468*^9, 3.605449512271508*^9, 3.6054497003646593`*^9, 
   3.605449736345751*^9, {3.607258404170013*^9, 3.607258415604422*^9}, 
   3.60725859183252*^9, 3.607429291886139*^9, 3.608570849825157*^9, 
   3.609176425449524*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["checking traces of checks of AA, AB, BB, AAA, AAB, ABB, BBB", \
"Subsubsection",
 CellChangeTimes->{{3.605449594099491*^9, 3.605449597367447*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AA3ZMod4Check", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{"A3ZMod4Check", ",", "A3ZMod4Check"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AB3ZMod4Check", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{"A3ZMod4Check", ",", "B3ZMod4Check"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BB3ZMod4Check", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{"B3ZMod4Check", ",", "B3ZMod4Check"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.599499238509165*^9, 3.599499288925757*^9}, {
  3.605435997442415*^9, 3.6054360025182257`*^9}, {3.605449340249847*^9, 
  3.60544935046095*^9}, {3.605449601015958*^9, 3.605449606565813*^9}, {
  3.605449648397499*^9, 3.6054497105367823`*^9}, {3.605449742048395*^9, 
  3.605449750792054*^9}, {3.6055505693412943`*^9, 3.605550590429165*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"must", " ", "tinker", " ", "with", " ", "scalars"}], "..."}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.599499442524431*^9, 3.5994994479894257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GPA4TraceEvaluation", "/@", 
  RowBox[{"{", 
   RowBox[{"AA3ZMod4Check", ",", "BB3ZMod4Check"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6054494032936697`*^9, 3.605449413099471*^9}, {
  3.605449768212289*^9, 3.6054497697681637`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4", "+", 
    RowBox[{"2", " ", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"12", "+", 
    RowBox[{"6", " ", 
     SqrtBox["5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.605449413668355*^9, 3.605449773328579*^9, 
  3.607258404298189*^9, 3.607258617563983*^9, 3.609176431499239*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZeroQ", "[", 
  RowBox[{"PartialTrace", "[", "AB3ZMod4Check", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.599499342662135*^9, 3.5994993837140217`*^9}, {
   3.6054493928110857`*^9, 3.605449398624805*^9}, 3.605449771938838*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.599499384250813*^9, 3.605175808485104*^9, 3.605275238658566*^9, {
   3.6054493854605923`*^9, 3.6054493990800962`*^9}, 3.6054497739872723`*^9, 
   3.607258404352367*^9, 3.607258618117627*^9, 3.6091764320485907`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"GPA4TraceEvaluation", "[", 
  RowBox[{"reduceWithCoefficients", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"AA3ZMod4Check", ",", "A3ZMod4Check"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", 
  RowBox[{"reduceWithCoefficients", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"AA3ZMod4Check", ",", "B3ZMod4Check"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", 
  RowBox[{"reduceWithCoefficients", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"A3ZMod4Check", ",", "BB3ZMod4Check"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", 
  RowBox[{"reduceWithCoefficients", "[", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"B3ZMod4Check", ",", "BB3ZMod4Check"}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.605449424484754*^9, 3.605449510161624*^9}, {
  3.605449691393161*^9, 3.605449698704731*^9}, {3.605449761485817*^9, 
  3.605449784789979*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "25"}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{3.6054497918818703`*^9, 3.605449869179398*^9, 
  3.607258404399528*^9, 3.607258624345172*^9, 3.609176438420437*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"25", "-", 
     RowBox[{"180", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{3.6054497918818703`*^9, 3.605449869179398*^9, 
  3.607258404399528*^9, 3.607258624345172*^9, 3.609176444556061*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "6561"}], "-", 
     RowBox[{"648", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{3.6054497918818703`*^9, 3.605449869179398*^9, 
  3.607258404399528*^9, 3.607258624345172*^9, 3.609176452012833*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"81", "-", 
     RowBox[{"324", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{3.6054497918818703`*^9, 3.605449869179398*^9, 
  3.607258404399528*^9, 3.607258624345172*^9, 3.609176459610334*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "/@", 
  RowBox[{"{", 
   RowBox[{"%%%%", ",", "%%%", ",", "%%", ",", "%"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.605449834658111*^9, 3.6054498662445393`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.254254130173222`"}], ",", "6.697811566101117`", ",", 
   "13.098120212028194`", ",", "0.5007758031332838`"}], "}"}]], "Output",
 CellChangeTimes->{3.609176459791114*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Moments", " ", "of", " ", "A"}], ",", 
   RowBox[{"B", " ", "agree", " ", "with", " ", 
    RowBox[{"3", "^", 
     RowBox[{"{", 
      RowBox[{"Z", "/", "4"}], "}"}]}], " ", 
    RowBox[{"moments", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.605449886708537*^9, 3.60544990177532*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
checking {A, B, f^{(4)}} and checked version closed under multiplication\
\>", "Subsubsection",
 CellChangeTimes->{{3.607274383224842*^9, 3.607274401454624*^9}, {
  3.607275096826067*^9, 3.607275102287521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadratics", "=", 
   RowBox[{"{", 
    RowBox[{"AA3ZMod4", ",", "AB3ZMod4", ",", 
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"B3ZMod4", ",", "A3ZMod4"}], "]"}], "]"}], ",", "BB3ZMod4"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6072753057411757`*^9, 3.6072753100998077`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possibleNullVectorsFor3ZMod4Multiplication", "=", 
  RowBox[{
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"GPACoefficients", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A3ZMod4", ",", "B3ZMod4", ",", "JW4"}], "}"}], "~", "Join",
          "~", "quadratics"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}]}], "]"}], 
    "]"}], "//", "RootReduce"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
   3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
   3.60546704650569*^9}, 3.60553044230373*^9, 3.605536126411605*^9, {
   3.607275044752419*^9, 3.607275070302734*^9}, {3.607275117052699*^9, 
   3.60727525866963*^9}, 3.607275317544548*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "3"], ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.607275175811297*^9, 3.6072752180559998`*^9, 
  3.6072752607242804`*^9, 3.60727533420126*^9, 3.6091764681351557`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"A3ZMod4", ",", "B3ZMod4", ",", "JW4"}], "}"}], "~", 
             "Join", "~", "quadratics"}], ")"}]}], "]"}], ".", "#"}], "]"}], 
       "]"}], "]"}], "&"}], "/@", 
    "possibleNullVectorsFor3ZMod4Multiplication"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9, {3.607275297320134*^9, 3.607275326560049*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.607275333045903*^9, 3.609176468966858*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possibleNullVectorsFor3ZMod4MultiplicationCheck", "=", 
  RowBox[{
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"GPACoefficients", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A3ZMod4Check", ",", "B3ZMod4Check", ",", "JW4Check"}], 
          "}"}], "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"AA3ZMod4Check", ",", "AB3ZMod4Check", ",", 
           RowBox[{"reduceWithCoefficients", "[", 
            RowBox[{"GPAMultiply", "[", 
             RowBox[{"B3ZMod4Check", ",", "A3ZMod4Check"}], "]"}], "]"}], ",",
            "BB3ZMod4Check"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}]}], "]"}], 
    "]"}], "//", "RootReduce"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
   3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
   3.60546704650569*^9}, 3.60553044230373*^9, 3.605536126411605*^9, {
   3.607275044752419*^9, 3.607275070302734*^9}, {3.607275117052699*^9, 
   3.607275216640918*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "6561"}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2576", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "81"}], "+", 
         RowBox[{"288", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "2"]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "81"}], "+", 
         RowBox[{"288", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "25"}], "+", 
         RowBox[{"160", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], ",", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "6"]}], ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.607275175811297*^9, 3.6072752180559998`*^9, 
  3.6091764707955523`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadraticsCheck", "=", 
   RowBox[{"{", 
    RowBox[{"AA3ZMod4Check", ",", "AB3ZMod4Check", ",", 
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"B3ZMod4Check", ",", "A3ZMod4Check"}], "]"}], "]"}], ",", 
     "BB3ZMod4Check"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6072753057411757`*^9, 3.6072753100998077`*^9}, {
  3.607275354820734*^9, 3.60727536577171*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"A3ZMod4Check", ",", "B3ZMod4Check", ",", "JW4Check"}], 
              "}"}], "~", "Join", "~", "quadraticsCheck"}], ")"}]}], "]"}], 
         ".", "#"}], "]"}], "]"}], "]"}], "&"}], "/@", 
    "possibleNullVectorsFor3ZMod4MultiplicationCheck"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9, {3.607275297320134*^9, 3.607275348356081*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.607275333045903*^9, 3.607275370107601*^9, 
  3.609176474151577*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tetrahedral structure constants", "Subsubsection",
 CellChangeTimes->{{3.6054500079620047`*^9, 3.605450013823023*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TetrahedralConstant", "[", 
   RowBox[{
   "P_GPA4Element", ",", "Q_GPA4Element", ",", "R_GPA4Element", ",", 
    "S_GPA4Element"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", "bottom", ",", " ", "top", ",", " ", "result"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"k", "=", 
      RowBox[{"P", "\[LeftDoubleBracket]", 
       RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bottom", "=", 
      RowBox[{"reduceWithCoefficients", "[", 
       RowBox[{"GPAMultiplyWithOffset", "[", 
        RowBox[{
         RowBox[{"reduceWithCoefficients", "[", 
          RowBox[{"TurnDownTopRightCorner", "[", "P", "]"}], "]"}], ",", "Q", 
         ",", "0"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"DebugPrint", "[", 
        RowBox[{"\"\<most of bottom \>\"", ",", 
         RowBox[{"Most", "[", "bottom", "]"}]}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"top", "=", 
      RowBox[{"reduceWithCoefficients", "[", 
       RowBox[{"GPAMultiplyWithOffset", "[", 
        RowBox[{
         RowBox[{"reduceWithCoefficients", "[", 
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"AddStrandOnRight", "[", 
            RowBox[{
             RowBox[{"TurnUpBottomRightCorner", "[", "R", "]"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"EvenQ", "[", "k", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}], 
          "]"}], ",", "S", ",", 
         RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"DebugPrint", "[", 
        RowBox[{"\"\<Most of top \>\"", ",", 
         RowBox[{"Most", "[", "top", "]"}]}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{"reduceWithCoefficients", "[", 
       RowBox[{"GPAMultiply", "[", 
        RowBox[{"bottom", ",", "top"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"DebugPrint", "[", "\"\<Taking trace...\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"GPA4TraceEvaluation", "[", "result", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.605450018853805*^9, 3.605450081783001*^9}, {
  3.6054501522453527`*^9, 3.605450173156929*^9}, {3.6054502048867083`*^9, 
  3.6054502591916*^9}, {3.605450625510439*^9, 3.605450640189704*^9}}],

Cell[BoxData[
 RowBox[{"SetDebugMode", "[", "False", "]"}]], "Input",
 CellChangeTimes->{{3.605450260928109*^9, 3.605450264639481*^9}, {
  3.605461826458651*^9, 3.605461827188924*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadruples", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A3ZMod4", ",", "A3ZMod4", ",", "A3ZMod4", ",", "A3ZMod4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A3ZMod4", ",", "A3ZMod4", ",", "A3ZMod4", ",", "B3ZMod4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A3ZMod4", ",", "A3ZMod4", ",", "B3ZMod4", ",", "A3ZMod4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A3ZMod4", ",", "A3ZMod4", ",", "B3ZMod4", ",", "B3ZMod4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A3ZMod4", ",", "B3ZMod4", ",", "A3ZMod4", ",", "B3ZMod4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A3ZMod4", ",", "B3ZMod4", ",", "B3ZMod4", ",", "B3ZMod4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B3ZMod4", ",", "A3ZMod4", ",", "B3ZMod4", ",", "A3ZMod4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B3ZMod4", ",", "A3ZMod4", ",", "B3ZMod4", ",", "B3ZMod4"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B3ZMod4", ",", "B3ZMod4", ",", "B3ZMod4", ",", "B3ZMod4"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.60545037474923*^9, 3.605450458997993*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToRadicals", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"TetrahedralConstant", "@@", "#"}], "&"}], "/@", "quadruples"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.605450524503089*^9, 3.605450541334756*^9}, {
  3.6054507044571953`*^9, 3.605450711134852*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     RowBox[{"3", "+", 
      SqrtBox["5"]}]]}], ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    SqrtBox[
     RowBox[{"11", "+", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}]]}], ",", 
   RowBox[{"-", 
    SqrtBox["2"]}], ",", 
   SqrtBox[
    RowBox[{"107", "+", 
     RowBox[{"39", " ", 
      SqrtBox["5"]}]}]], ",", 
   RowBox[{
    RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      SqrtBox["5"]}]]}], ",", 
   SqrtBox[
    RowBox[{"47", "+", 
     RowBox[{"21", " ", 
      SqrtBox["5"]}]}]], ",", "0", ",", 
   RowBox[{"9", " ", 
    SqrtBox[
     RowBox[{"3", "-", 
      SqrtBox["5"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.609182797800939*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["wenzls and iso at depth 4", "Subsection",
 CellChangeTimes->{{3.556294563088772*^9, 3.5562945792630377`*^9}, {
  3.556297759959074*^9, 3.5562977653977537`*^9}, {3.556470838264262*^9, 
  3.556470844103319*^9}, {3.5994990644879436`*^9, 3.59949907539711*^9}, {
  3.6054643453201113`*^9, 3.605464346286159*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Use", " ", 
    RowBox[{"Wenzl", "'"}], "s", " ", "relation", " ", "to", " ", "find", " ",
     "2", " ", "projections", " ", "at", " ", "depth", " ", "4"}], ",", " ", 
   RowBox[{"P", "'"}], ",", 
   RowBox[{"Q", "'"}], ",", " ", 
   RowBox[{"and", " ", "show", " ", "they", " ", "are", " ", 
    RowBox[{"orthogonal", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.556295161212331*^9, 3.556295181512329*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetNextWenzlRelationProjection", "[", 
   RowBox[{"projection_GPA4Element", ",", "oldTrace_", ",", "thisTrace_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"G", ",", "n", ",", "newOver", ",", "q", ",", "\[Delta]"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"G", "=", 
      RowBox[{
      "projection", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"DebugPrint", "[", 
      RowBox[{"\"\<G \>\"", ",", "G"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]", "=", 
      RowBox[{"DimensionOfGenerator", "[", 
       RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"q", "=", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"qFromd", "[", "\[Delta]", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"DebugPrint", "[", 
      RowBox[{"\"\<q \>\"", ",", "q"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"projection", "\[LeftDoubleBracket]", 
       RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"DebugPrint", "[", 
      RowBox[{"\"\<n \>\"", ",", "n"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"newOver", "=", 
      RowBox[{"projection", "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "n"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"parallelRootReduce", "[", 
      RowBox[{
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AddStrandOnRight", "[", 
           RowBox[{"projection", ",", "newOver"}], "]"}], "-", 
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{
            FractionBox["oldTrace", "thisTrace"], " ", 
            RowBox[{"GPACirc", "[", 
             RowBox[{"projection", ",", "projection"}], "]"}]}], "]"}]}], 
         ")"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"Factor", "[", "y", "]"}]}], ")"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7SUdbD+z5pXjwU/fHEF0VtpNLxDtdyDDD0Tf2Rka
DqIZEhYmgGiOrAk5IHrKU9Y8EB0260wliC7eFd8Boj/r/e8F0ZZ/vk0A0Qb6
3dNBtNSDKzNA9BmDvKRZQDry1/cMEN3XpDYTRKcm3QfTPo965oFouYa3i0A0
19z4FSBaxqAWTG/R2rUBRD+Q89wMonXCHu0A0esDIveC6LX3sr+B6He2s/6C
aN8zWj1xF1858p026wXREyJrrsYD6SzvgNsgWrJRna0ZSBcLmYLpc203Hz24
A+T3+z8B0bzvZZQeAulJEhtVQfQixt8mIFqvud0URLN3nrAC0Z86xa1BdMmP
DA8Qvee8gCeI9shi8wfRYv4fA0A0AGecyus=
  "]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"projectionsAtDepth4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"GetNextWenzlRelationProjection", "[", 
      RowBox[{"#", ",", 
       RowBox[{"2", "+", 
        SqrtBox["5"]}], ",", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], "]"}], "&"}], "/@", "projectionsAtDepth3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IsProjectionQ", "/@", 
  "projectionsAtDepth4"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "projectionsAtDepth4"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  "projectionsAtDepth4"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "/@", "projectionsAtDepth4"}]}], "Input",
 CellChangeTimes->{{3.6054619003573236`*^9, 3.6054619298116503`*^9}, {
  3.60546582217035*^9, 3.605465823524116*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.605461943540051*^9, 3.605465839707881*^9, 
  3.605550584367694*^9, 3.605555497438731*^9, 3.6072586618931637`*^9, 
  3.607429330428956*^9, 3.608570888346157*^9, 3.609182818007814*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.605461943540051*^9, 3.605465839707881*^9, 
  3.605550584367694*^9, 3.605555497438731*^9, 3.6072586618931637`*^9, 
  3.607429330428956*^9, 3.608570888346157*^9, 3.609182818200303*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605461943540051*^9, 3.605465839707881*^9, 
  3.605550584367694*^9, 3.605555497438731*^9, 3.6072586618931637`*^9, 
  3.607429330428956*^9, 3.608570888346157*^9, 3.60918282556574*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", "+", 
    SqrtBox["5"]}], ",", 
   RowBox[{"2", "+", 
    SqrtBox["5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.605461943540051*^9, 3.605465839707881*^9, 
  3.605550584367694*^9, 3.605555497438731*^9, 3.6072586618931637`*^9, 
  3.607429330428956*^9, 3.608570888346157*^9, 3.609182825886483*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Use", " ", "the", " ", "generators", " ", "for", " ", 
   RowBox[{"3", "^", 
    RowBox[{"{", 
     RowBox[{"Z", "/", "4"}], "}"}]}], " ", "to", " ", "get", " ", "an", " ", 
   "iso", " ", 
   RowBox[{
    RowBox[{"P", "'"}], "\\", "cong"}], " ", 
   RowBox[{
    RowBox[{"Q", "'"}], ".", "\[IndentingNewLine]", "Look"}], " ", "at", " ", 
   
   RowBox[{"P", "'"}], " ", 
   RowBox[{"(", "gen", ")"}], " ", 
   RowBox[{"Q", "'"}], " ", "and", " ", "hope", " ", 
   RowBox[{"it", "'"}], "s", " ", 
   RowBox[{"nonzero", "."}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoAtDepth4", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{
      "projectionsAtDepth4", "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"reduceWithCoefficients", "[", 
       RowBox[{"GPAMultiply", "[", 
        RowBox[{
         RowBox[{
         "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], ",", 
         RowBox[{
         "projectionsAtDepth4", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.556296650193161*^9, 3.556296706282009*^9}, {
   3.5562967377330236`*^9, 3.556296752016005*^9}, 3.5564679292216997`*^9, 
   3.556479657326318*^9, {3.556480017781783*^9, 3.556480021717403*^9}, 
   3.561322983117415*^9, {3.5994315014114103`*^9, 3.599431518639179*^9}, {
   3.599431554647627*^9, 3.599431556764792*^9}, {3.599431829336858*^9, 
   3.59943183022266*^9}, {3.599431925913848*^9, 3.59943192619448*^9}, {
   3.5994322736335497`*^9, 3.599432281943458*^9}, {3.59943395702111*^9, 
   3.599433957499337*^9}, {3.599434034202874*^9, 3.599434044729295*^9}, {
   3.605461962830578*^9, 3.605461988154461*^9}, {3.605464327188251*^9, 
   3.605464327323552*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"isoAtDepth4", ",", 
     RowBox[{"GPAConjugate", "[", "isoAtDepth4", "]"}]}], "]"}], "-", 
   RowBox[{
   "projectionsAtDepth4", "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"GPAConjugate", "[", "isoAtDepth4", "]"}], ",", "isoAtDepth4"}], 
    "]"}], "-", 
   RowBox[{
   "projectionsAtDepth4", "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", "isoAtDepth4", "]"}]}], "Input",
 CellChangeTimes->{{3.556297016349504*^9, 3.556297058603174*^9}, {
  3.5564800366410303`*^9, 3.556480043712706*^9}, {3.599431731225074*^9, 
  3.599431746349895*^9}, {3.599434452208561*^9, 3.5994345044540653`*^9}, {
  3.60527585760255*^9, 3.605275862951831*^9}, {3.605462040316245*^9, 
  3.605462083751165*^9}, {3.605464332402585*^9, 3.605464335866283*^9}, {
  3.6054647396383657`*^9, 3.6054647406391983`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.605462084786908*^9, 3.605462090234522*^9}, 
   3.6054643754678392`*^9, 3.605464932222764*^9, 3.60555064415263*^9, 
   3.605555556652545*^9, 3.607258720233878*^9, 3.607429388714521*^9, 
   3.60857094634026*^9, 3.6091828766439457`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.605462084786908*^9, 3.605462090234522*^9}, 
   3.6054643754678392`*^9, 3.605464932222764*^9, 3.60555064415263*^9, 
   3.605555556652545*^9, 3.607258720233878*^9, 3.607429388714521*^9, 
   3.60857094634026*^9, 3.609182879510962*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.605462084786908*^9, 3.605462090234522*^9}, 
   3.6054643754678392`*^9, 3.605464932222764*^9, 3.60555064415263*^9, 
   3.605555556652545*^9, 3.607258720233878*^9, 3.607429388714521*^9, 
   3.60857094634026*^9, 3.609182879808035*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["rotation by pi", "Subsection",
 CellChangeTimes->{{3.599488474197605*^9, 3.599488475533288*^9}, {
  3.599496061503086*^9, 3.599496066439562*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisAtDepth4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "projectionsAtDepth4", "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], ",", "isoAtDepth4", ",", 
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"GPAConjugate", "[", "isoAtDepth4", "]"}], "]"}], ",", 
     RowBox[{
     "projectionsAtDepth4", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605536105813402*^9, 3.605536110571837*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisAtDepth4Rotated", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"GPAFourierTransformTwice", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{"GPAFourierTransformTwice", "[", "#", "]"}], "]"}], "]"}], 
      "]"}], "&"}], "/@", "basisAtDepth4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.599486948223431*^9, 3.599487006072913*^9}, {
   3.6054621066365757`*^9, 3.605462177877886*^9}, {3.6054668427071037`*^9, 
   3.605466842856242*^9}, {3.605467035226128*^9, 3.605467036953808*^9}, {
   3.605530435525853*^9, 3.605530436566269*^9}, 3.60553611620835*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Calculate", " ", "null", " ", "vectors", " ", "when", " ", "\[Lambda]"}], 
   "=", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6054626583278637`*^9, 3.605462667503311*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possibleNullVectorsAtDepth4", "=", 
  RowBox[{
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"GPACoefficients", "/@", 
       RowBox[{"(", 
        RowBox[{"basisAtDepth4", "~", "Join", "~", "basisAtDepth4Rotated"}], 
        ")"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], "]"}], "//", 
   "RootReduce"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
   3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
   3.60546704650569*^9}, 3.60553044230373*^9, 3.605536126411605*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", "0", ",",
      "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", "0", ",",
      "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.605462265763768*^9, 3.605462299430497*^9}, 
   3.605462343521481*^9, {3.605462373565741*^9, 3.60546241675543*^9}, 
   3.605466851163169*^9, 3.605468281995055*^9, 3.60553199898273*^9, 
   3.605536128827908*^9, 3.6055436316938763`*^9, 3.605550654702867*^9, 
   3.605555566867757*^9, 3.607258730552547*^9, 3.607429398828524*^9, 
   3.608570957105708*^9, 3.609182886856402*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "they", " ", "are", " ", "still", " ", "null", " ", "vectors",
    " ", "without", " ", "specializing", " ", "\[Lambda]"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6054626697021427`*^9, 3.605462679836153*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{
            "basisAtDepth4", "~", "Join", "~", "basisAtDepth4Rotated"}], 
            ")"}]}], "]"}], ".", "#"}], "]"}], "]"}], "]"}], "&"}], "/@", 
    "possibleNullVectorsAtDepth4"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.605462521091861*^9, 3.605462621994944*^9}, 
   3.605466862790461*^9, 3.6055320093999662`*^9, 3.605536148104203*^9, 
   3.605543637582251*^9, 3.605550666822785*^9, 3.6055555785291147`*^9, 
   3.607258742035204*^9, 3.607429410678749*^9, 3.608570968742923*^9, 
   3.609182898492482*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rotationMatrix", "=", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{"-", 
     RowBox[{"Reverse", "[", 
      RowBox[{"possibleNullVectorsAtDepth4", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "4"}]}], "\[RightDoubleBracket]"}], "]"}]}], "]"}],
    "//", "ToRadicals"}]}]], "Input",
 CellChangeTimes->{{3.6054667105919313`*^9, 3.6054667496412077`*^9}, {
  3.605466784652259*^9, 3.6054667947843847`*^9}, {3.605466890352744*^9, 
  3.605466893549324*^9}, {3.6054682641389847`*^9, 3.605468264448852*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.605466732017305*^9, 3.605466750152934*^9}, {
   3.605466786766721*^9, 3.605466795257473*^9}, 3.6054668629217052`*^9, 
   3.605466894120454*^9, 3.605468265041812*^9, 3.6054682991437607`*^9, 
   3.605532009534499*^9, 3.605543637763557*^9, 3.6055506669116592`*^9, 
   3.605555578698246*^9, 3.6072587422506113`*^9, 3.607429410873946*^9, 
   3.6085709688929234`*^9, 3.6091828986781282`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "rotationMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.605468305256997*^9, 3.6054683104414473`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}]},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.60546831083615*^9, 3.605532009663245*^9, 
  3.605543637828258*^9, 3.6055506669640207`*^9, 3.605555578759047*^9, 
  3.607258742324562*^9, 3.607429411213841*^9, 3.608570968947083*^9, 
  3.609182898850366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Inverse", "[", "rotationMatrix", "]"}], "//", "RootReduce"}], "//",
    "ToRadicals"}], "]"}]], "Input",
 CellChangeTimes->{{3.6054670920811987`*^9, 3.605467101444973*^9}, {
  3.6054682671861134`*^9, 3.6054682676717587`*^9}, {3.605468313411113*^9, 
  3.605468330302956*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}]},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SqrtBox["5"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6054682591129208`*^9, 3.605468268533997*^9}, {
   3.6054683007168407`*^9, 3.605468330683734*^9}, 3.60555066704419*^9, 
   3.605555578852276*^9, 3.607258742403895*^9, 3.607429411268664*^9, 
   3.6085709690102253`*^9, 3.609182899054147*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["dual graph", "Subsection",
 CellChangeTimes->{{3.605462706091277*^9, 3.60546270893954*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wenzlProjectionsAtDepth4Check", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"GetNextWenzlRelationProjection", "[", 
      RowBox[{"#", ",", 
       RowBox[{"2", "+", 
        SqrtBox["5"]}], ",", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], "]"}], "&"}], "/@", 
    "projectionsAtDepth3Check"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605462740666247*^9, 3.605462755488212*^9}, {
  3.6054629562272987`*^9, 3.605462958488617*^9}, {3.605465792568549*^9, 
  3.6054657972960167`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsProjectionQ", "/@", 
  "wenzlProjectionsAtDepth4Check"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "wenzlProjectionsAtDepth4Check"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  "wenzlProjectionsAtDepth4Check"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "/@", 
  "wenzlProjectionsAtDepth4Check"}]}], "Input",
 CellChangeTimes->{{3.605463551890299*^9, 3.6054635823945847`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.605463556862075*^9, 3.605463583531674*^9}, 
   3.605465805945949*^9, 3.60555067498918*^9, 3.605555586974359*^9, 
   3.607258750210683*^9, 3.607429419018008*^9, 3.608570976909153*^9, 
   3.6091829074654922`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.605463556862075*^9, 3.605463583531674*^9}, 
   3.605465805945949*^9, 3.60555067498918*^9, 3.605555586974359*^9, 
   3.607258750210683*^9, 3.607429419018008*^9, 3.608570976909153*^9, 
   3.609182907632777*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.605463556862075*^9, 3.605463583531674*^9}, 
   3.605465805945949*^9, 3.60555067498918*^9, 3.605555586974359*^9, 
   3.607258750210683*^9, 3.607429419018008*^9, 3.608570976909153*^9, 
   3.609182909516459*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", "+", 
    SqrtBox["5"]}], ",", 
   RowBox[{"2", "+", 
    SqrtBox["5"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.605463556862075*^9, 3.605463583531674*^9}, 
   3.605465805945949*^9, 3.60555067498918*^9, 3.605555586974359*^9, 
   3.607258750210683*^9, 3.607429419018008*^9, 3.608570976909153*^9, 
   3.609182910004611*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mapsUnderWenzlsAtDepth4Check", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"GPAMultiply", "[", 
       RowBox[{
        RowBox[{
        "wenzlProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "#", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{"GPAMultiply", "[", 
          RowBox[{
           RowBox[{"GPAFourierTransform", "[", 
            RowBox[{
            "G3ZMod4SphericalGenerators", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}], "]"}], ",", 
           RowBox[{
           "wenzlProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "#", 
            "\[RightDoubleBracket]"}]}], "]"}], "]"}]}], "]"}], "]"}], "&"}], 
    "/@", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556296650193161*^9, 3.556296706282009*^9}, {
   3.5562967377330236`*^9, 3.556296752016005*^9}, 3.5564679292216997`*^9, {
   3.556470712320503*^9, 3.5564707526767473`*^9}, {3.5564711960685463`*^9, 
   3.556471205563342*^9}, {3.556471252171586*^9, 3.5564712840850286`*^9}, {
   3.556471931672565*^9, 3.556471932647986*^9}, 3.556482992067088*^9, {
   3.556483411593031*^9, 3.556483415625403*^9}, 3.561322988947506*^9, {
   3.605195791958404*^9, 3.6051958290575447`*^9}, {3.605462919508284*^9, 
   3.605462979272889*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"someMinimalProjectionsAtDepth4Check", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SqrtBox["5"]}]]}], ")"}], 
         RowBox[{
         "mapsUnderWenzlsAtDepth4Check", "\[LeftDoubleBracket]", "#", 
          "\[RightDoubleBracket]"}]}], "]"}], "+", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["5"]}], ")"}], 
         RowBox[{
         "wenzlProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "#", 
          "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605463000149377*^9, 3.605463099526375*^9}, {
  3.605463624795603*^9, 3.605463641752083*^9}, {3.605464088687077*^9, 
  3.605464093532572*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsProjectionQ", "/@", 
  "someMinimalProjectionsAtDepth4Check"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "someMinimalProjectionsAtDepth4Check"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  "someMinimalProjectionsAtDepth4Check"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "/@", 
  "someMinimalProjectionsAtDepth4Check"}]}], "Input",
 CellChangeTimes->{{3.605463551890299*^9, 3.6054635823945847`*^9}, {
  3.6054636531446533`*^9, 3.605463656584268*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.6054636680218277`*^9, 3.6054641066260366`*^9, 
  3.6055507062892523`*^9, 3.605555618824378*^9, 3.607258781864406*^9, 
  3.607429451403503*^9, 3.6085710087439747`*^9, 3.609182939294627*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.6054636680218277`*^9, 3.6054641066260366`*^9, 
  3.6055507062892523`*^9, 3.605555618824378*^9, 3.607258781864406*^9, 
  3.607429451403503*^9, 3.6085710087439747`*^9, 3.609182939458684*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6054636680218277`*^9, 3.6054641066260366`*^9, 
  3.6055507062892523`*^9, 3.605555618824378*^9, 3.607258781864406*^9, 
  3.607429451403503*^9, 3.6085710087439747`*^9, 3.609182940271186*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["5"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6054636680218277`*^9, 3.6054641066260366`*^9, 
  3.6055507062892523`*^9, 3.605555618824378*^9, 3.607258781864406*^9, 
  3.607429451403503*^9, 3.6085710087439747`*^9, 3.609182940751115*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"projectionsAtDepth4Check", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
       "wenzlProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], "-", 
       RowBox[{
       "someMinimalProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{
      "someMinimalProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
      "someMinimalProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{
       "wenzlProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}], "-", 
       RowBox[{
       "someMinimalProjectionsAtDepth4Check", "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605463121979748*^9, 3.605463157989575*^9}, {
  3.6054641449171057`*^9, 3.60546414764832*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsProjectionQ", "/@", 
  "projectionsAtDepth4Check"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "projectionsAtDepth4Check"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  RowBox[{"projectionsAtDepth4Check", "\[LeftDoubleBracket]", 
   RowBox[{"1", ";;", "2"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  RowBox[{"projectionsAtDepth4Check", "\[LeftDoubleBracket]", 
   RowBox[{"3", ";;", "4"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "/@", "projectionsAtDepth4Check"}]}], "Input",\

 CellChangeTimes->{{3.605463164705707*^9, 3.605463222481174*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.605463501747451*^9, {3.6054641264210587`*^9, 3.605464150990408*^9}, 
   3.605550711690918*^9, 3.605555624062743*^9, 3.607258787071272*^9, 
   3.607429456797185*^9, 3.6085710141940413`*^9, 3.609182944665585*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.605463501747451*^9, {3.6054641264210587`*^9, 3.605464150990408*^9}, 
   3.605550711690918*^9, 3.605555624062743*^9, 3.607258787071272*^9, 
   3.607429456797185*^9, 3.6085710141940413`*^9, 3.609182944973543*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.605463501747451*^9, {3.6054641264210587`*^9, 3.605464150990408*^9}, 
   3.605550711690918*^9, 3.605555624062743*^9, 3.607258787071272*^9, 
   3.607429456797185*^9, 3.6085710141940413`*^9, 3.60918294741053*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.605463501747451*^9, {3.6054641264210587`*^9, 3.605464150990408*^9}, 
   3.605550711690918*^9, 3.605555624062743*^9, 3.607258787071272*^9, 
   3.607429456797185*^9, 3.6085710141940413`*^9, 3.60918294799653*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["5"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.605463501747451*^9, {3.6054641264210587`*^9, 3.605464150990408*^9}, 
   3.605550711690918*^9, 3.605555624062743*^9, 3.607258787071272*^9, 
   3.607429456797185*^9, 3.6085710141940413`*^9, 3.609182948916966*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixRank", "[", 
  RowBox[{"GPACoefficients", "/@", "projectionsAtDepth4Check"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"GPACoefficients", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "projectionsAtDepth4Check", "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], ",", 
     RowBox[{"Nest", "[", 
      RowBox[{"GPAFourierTransformTwice", ",", 
       RowBox[{
       "projectionsAtDepth4Check", "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], ",", "2"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"GPACoefficients", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "projectionsAtDepth4Check", "\[LeftDoubleBracket]", "4", 
      "\[RightDoubleBracket]"}], ",", 
     RowBox[{"Nest", "[", 
      RowBox[{"GPAFourierTransformTwice", ",", 
       RowBox[{
       "projectionsAtDepth4Check", "\[LeftDoubleBracket]", "4", 
        "\[RightDoubleBracket]"}], ",", "2"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"GPACoefficients", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "projectionsAtDepth4Check", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}], ",", 
     RowBox[{"Nest", "[", 
      RowBox[{"GPAFourierTransformTwice", ",", 
       RowBox[{
       "projectionsAtDepth4Check", "\[LeftDoubleBracket]", "3", 
        "\[RightDoubleBracket]"}], ",", "2"}], "]"}]}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.556474323873383*^9, 3.556474393555669*^9}, {
   3.5564774919254923`*^9, 3.556477497798677*^9}, {3.556478014240621*^9, 
   3.556478048332923*^9}, {3.556478087052903*^9, 3.556478103924777*^9}, {
   3.60519620262952*^9, 3.605196247269854*^9}, 3.605197086602524*^9, 
   3.605197158335876*^9, {3.60519722380919*^9, 3.605197268411929*^9}, {
   3.6054634569444304`*^9, 3.60546346471179*^9}, {3.6054641577165213`*^9, 
   3.60546416159424*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.556474363467258*^9, 3.556474395822053*^9, 3.556477448549426*^9, 
   3.556477500894968*^9, 3.556477932693322*^9, {3.556478015282481*^9, 
   3.556478074200927*^9}, 3.556478104582345*^9, 3.556483650138611*^9, 
   3.6051961946973667`*^9, 3.605196262645213*^9, 3.605197165742372*^9, {
   3.605197228736257*^9, 3.605197268865142*^9}, 3.605464131715806*^9, 
   3.6054641621145973`*^9, 3.605550716055798*^9, 3.605555628416687*^9, 
   3.607258791396302*^9, 3.607429461114813*^9, 3.6085710184620237`*^9, 
   3.6091829490915623`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.556474363467258*^9, 3.556474395822053*^9, 3.556477448549426*^9, 
   3.556477500894968*^9, 3.556477932693322*^9, {3.556478015282481*^9, 
   3.556478074200927*^9}, 3.556478104582345*^9, 3.556483650138611*^9, 
   3.6051961946973667`*^9, 3.605196262645213*^9, 3.605197165742372*^9, {
   3.605197228736257*^9, 3.605197268865142*^9}, 3.605464131715806*^9, 
   3.6054641621145973`*^9, 3.605550716055798*^9, 3.605555628416687*^9, 
   3.607258791396302*^9, 3.607429461114813*^9, 3.6085710184620237`*^9, 
   3.6091829501198072`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.556474363467258*^9, 3.556474395822053*^9, 3.556477448549426*^9, 
   3.556477500894968*^9, 3.556477932693322*^9, {3.556478015282481*^9, 
   3.556478074200927*^9}, 3.556478104582345*^9, 3.556483650138611*^9, 
   3.6051961946973667`*^9, 3.605196262645213*^9, 3.605197165742372*^9, {
   3.605197228736257*^9, 3.605197268865142*^9}, 3.605464131715806*^9, 
   3.6054641621145973`*^9, 3.605550716055798*^9, 3.605555628416687*^9, 
   3.607258791396302*^9, 3.607429461114813*^9, 3.6085710184620237`*^9, 
   3.609182951101906*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.556474363467258*^9, 3.556474395822053*^9, 3.556477448549426*^9, 
   3.556477500894968*^9, 3.556477932693322*^9, {3.556478015282481*^9, 
   3.556478074200927*^9}, 3.556478104582345*^9, 3.556483650138611*^9, 
   3.6051961946973667`*^9, 3.605196262645213*^9, 3.605197165742372*^9, {
   3.605197228736257*^9, 3.605197268865142*^9}, 3.605464131715806*^9, 
   3.6054641621145973`*^9, 3.605550716055798*^9, 3.605555628416687*^9, 
   3.607258791396302*^9, 3.607429461114813*^9, 3.6085710184620237`*^9, 
   3.609182952184877*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1-click rotation", "Subsection",
 CellChangeTimes->{{3.605536152014419*^9, 3.605536154366774*^9}}],

Cell[CellGroupData[{

Cell["1-click P_{4,+} to P_{4,-}", "Subsubsection",
 CellChangeTimes->{{3.605555997376741*^9, 3.605556003990157*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ACCheck", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Nest", "[", 
          RowBox[{"GPAFourierTransformTwice", ",", "#", ",", "i"}], "]"}], 
         "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"AddStrandOnLeft", "[", 
            RowBox[{"SphericalS", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"GPAFourierTransform", "[", 
            RowBox[{"AddStrandOnLeft", "[", 
             RowBox[{"SphericalSCheck", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}], "]"}]}], 
         "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.605555125598999*^9, 3.6055551991912003`*^9}, {
  3.605555421023223*^9, 3.60555546792914*^9}, {3.6055559771263943`*^9, 
  3.605555977699895*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Most", "/@", "ACCheck"}], "]"}]], "Input",
 CellChangeTimes->{{3.6055508467694407`*^9, 3.605550854612397*^9}, {
  3.6055559814738913`*^9, 3.6055559820011883`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"GPA4Element", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], ",", "\<\"Spherical\"\>"}], "]"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6055508550404177`*^9, 3.605555639441889*^9, 
  3.605556034660658*^9, 3.607429472220179*^9, 3.6085710296480923`*^9, 
  3.609182960086034*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotationBasisCheck", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A3ZMod4Check", ",", "B3ZMod4Check"}], "}"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"GPAFourierTransform", "[", "JW4", "]"}], "}"}], "~", "Join", 
    "~", "ACCheck"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6055365732396097`*^9, 3.605536683495824*^9}, {
   3.605536786487657*^9, 3.605536854586034*^9}, {3.605536897946205*^9, 
   3.605536949943199*^9}, {3.6055371785368*^9, 3.6055371817742147`*^9}, 
   3.60553734644932*^9, {3.605537976813336*^9, 3.605538006884879*^9}, {
   3.605538086655632*^9, 3.605538093709097*^9}, {3.6055383528136044`*^9, 
   3.60553836810597*^9}, {3.605542161893153*^9, 3.6055421778067627`*^9}, {
   3.605542283050671*^9, 3.605542308229681*^9}, {3.6055430314728117`*^9, 
   3.605543033024067*^9}, {3.605543794945101*^9, 3.60554379706909*^9}, {
   3.605543854490984*^9, 3.60554385490506*^9}, {3.6055458417211447`*^9, 
   3.605545853489604*^9}, {3.605545959913808*^9, 3.605545963758038*^9}, {
   3.6055508664480658`*^9, 3.605550874640484*^9}, {3.605555055872141*^9, 
   3.605555067795546*^9}, 3.605555985717898*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possible1ClickRotationNullVectorsCheck", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"GPACoefficients", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rotationBasisCheck", "~", "Join", "~", 
            RowBox[{"(", 
             RowBox[{"GPAFourierTransform", "/@", "basisAtDepth4"}], ")"}]}], 
           ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}]}], "]"}], 
      "]"}], "//", "parallelRootReduce"}], "//", "Factor"}], "//", 
   "ToRadicals"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
   3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
   3.60546704650569*^9}, 3.60553044230373*^9, 3.605536126411605*^9, {
   3.6055369902522182`*^9, 3.6055370202326593`*^9}, {3.605537316724268*^9, 
   3.605537350808247*^9}, {3.6055375418113623`*^9, 3.605537597168149*^9}, {
   3.605538034622306*^9, 3.605538035773965*^9}, {3.6055435417998867`*^9, 
   3.605543542546995*^9}, {3.6055435856066236`*^9, 3.605543585731021*^9}, {
   3.605544344601429*^9, 3.605544345932562*^9}, {3.6055457609692907`*^9, 
   3.605545797650207*^9}, {3.605545924426499*^9, 3.605545983109048*^9}, {
   3.6055509628375683`*^9, 3.6055509648744392`*^9}, {3.605551011337059*^9, 
   3.605551016771356*^9}, {3.6055550629200563`*^9, 3.60555506428368*^9}, {
   3.60555608559379*^9, 3.605556086095805*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "6"], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox["3", "64"], "+", 
        FractionBox[
         SqrtBox["5"], "64"]}]]}], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox["3", "64"], "+", 
        FractionBox[
         SqrtBox["5"], "64"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", "0", ",", "0", ",", "1", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", "0", ",", "1", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "6"], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SqrtBox[
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SqrtBox[
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     SqrtBox[
      RowBox[{
       FractionBox["3", "64"], "+", 
       FractionBox[
        SqrtBox["5"], "64"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     SqrtBox[
      RowBox[{
       FractionBox["3", "64"], "+", 
       FractionBox[
        SqrtBox["5"], "64"]}]], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.605550926186809*^9, 3.6055509692476263`*^9, {3.605551017837986*^9, 
   3.6055510225777597`*^9}, 3.605555679593861*^9, {3.60555607341155*^9, 
   3.605556090357181*^9}, 3.607429492955722*^9, 3.608571050537923*^9, 
   3.609182981438815*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{"rotationBasisCheck", "~", "Join", "~", 
             RowBox[{"(", 
              RowBox[{"GPAFourierTransform", "/@", "basisAtDepth4"}], ")"}]}],
             ")"}]}], "]"}], ".", "#"}], "]"}], "]"}], "]"}], "&"}], "/@", 
    "possible1ClickRotationNullVectorsCheck"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9, {3.605555517028596*^9, 3.6055555259886303`*^9}, 
   3.605555704587153*^9, 3.6055560907798223`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.605555852310256*^9, 3.60742958463127*^9, 
  3.6085711448520823`*^9, 3.6091830750380297`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"oneClickRotationsDepth4Check", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"-", 
       RowBox[{"Reverse", "[", 
        RowBox[{
        "possible1ClickRotationNullVectorsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", 
          RowBox[{"1", ";;", "11"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
      "]"}], "//", "FullSimplify"}], "//", "ToRadicals"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oneClickRotationsDepth4Check", "//", "MatrixForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.6055557608495817`*^9, 3.6055558096401567`*^9}, {
   3.605555916016124*^9, 3.6055559541707363`*^9}, {3.605556098571426*^9, 
   3.6055561197586403`*^9}, 3.6074299261137877`*^9}],

Cell["\<\
\\left(
\\begin{array}{ccccccccccc}
 0 & -\\frac{1}{6} & \\frac{1}{3} & \\frac{\\sqrt{5}-3}{8 \\sqrt{2}} & 0 & \
\\frac{\\sqrt{5}-3}{8 \\sqrt{2}} & \\frac{1}{8} \\left(\\sqrt{5}-1\\right) & \
-\\frac{1}{8} \\sqrt{3+\\sqrt{5}} & \\frac{1}{2} & -\\frac{1}{8}
   \\sqrt{3+\\sqrt{5}} & \\frac{1}{8} \\left(\\sqrt{5}-1\\right) \\\\
 \\frac{i}{2} & 0 & 0 & -\\frac{1}{8} i \\sqrt{5 \\left(\\sqrt{5}-1\\right)} \
& \\frac{1}{4} i \\sqrt{2+\\sqrt{5}} & -\\frac{1}{8} i \\sqrt{5 \
\\left(\\sqrt{5}-1\\right)} & \\frac{1}{4} i \
\\sqrt{\\frac{\\sqrt{5}}{2}-\\frac{1}{2}} &
   -\\frac{1}{8} i \\sqrt{\\sqrt{5}-1} & \\frac{1}{4} i \\sqrt{\\sqrt{5}-2} & \
-\\frac{1}{8} i \\sqrt{\\sqrt{5}-1} & \\frac{1}{4} i \
\\sqrt{\\frac{\\sqrt{5}}{2}-\\frac{1}{2}} \\\\
 \\frac{i}{2} & 0 & 0 & \\frac{1}{8} i \\sqrt{5 \\left(\\sqrt{5}-1\\right)} & \
-\\frac{1}{4} i \\sqrt{2+\\sqrt{5}} & \\frac{1}{8} i \\sqrt{5 \
\\left(\\sqrt{5}-1\\right)} & -\\frac{1}{4} i \\sqrt{\\frac{1}{2}
   \\left(\\sqrt{5}-1\\right)} & \\frac{1}{8} i \\sqrt{\\sqrt{5}-1} & \
-\\frac{1}{4} i \\sqrt{\\sqrt{5}-2} & \\frac{1}{8} i \\sqrt{\\sqrt{5}-1} & \
-\\frac{1}{4} i \\sqrt{\\frac{1}{2} \\left(\\sqrt{5}-1\\right)} \\\\
 0 & -\\frac{1}{6} & \\frac{1}{3} & \\frac{1}{8} \\sqrt{7-3 \\sqrt{5}} & 0 & \
\\frac{1}{8} \\sqrt{7-3 \\sqrt{5}} & \\frac{1}{8} \\left(1-\\sqrt{5}\\right) \
& \\frac{\\sqrt{3+\\sqrt{5}}}{8} & -\\frac{1}{2} &
   \\frac{\\sqrt{3+\\sqrt{5}}}{8} & \\frac{1}{8} \\left(1-\\sqrt{5}\\right)
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{
  3.605555858983427*^9, {3.605555925963545*^9, 3.605555954790245*^9}, 
   3.605556120954777*^9, 3.6074295850696793`*^9, 3.607429926769877*^9, 
   3.608571145367367*^9, 3.609183075841689*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotationBasisCheckInverse", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A3ZMod4Check", ",", "B3ZMod4Check"}], "}"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"RotateOneClick", "[", "JW4", "]"}], "}"}], "~", "Join", "~", 
    "ACCheck"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6055365732396097`*^9, 3.605536683495824*^9}, {
   3.605536786487657*^9, 3.605536854586034*^9}, {3.605536897946205*^9, 
   3.605536949943199*^9}, {3.6055371785368*^9, 3.6055371817742147`*^9}, 
   3.60553734644932*^9, {3.605537976813336*^9, 3.605538006884879*^9}, {
   3.605538086655632*^9, 3.605538093709097*^9}, {3.6055383528136044`*^9, 
   3.60553836810597*^9}, {3.605542161893153*^9, 3.6055421778067627`*^9}, {
   3.605542283050671*^9, 3.605542308229681*^9}, {3.6055430314728117`*^9, 
   3.605543033024067*^9}, {3.605543794945101*^9, 3.60554379706909*^9}, {
   3.605543854490984*^9, 3.60554385490506*^9}, {3.6055458417211447`*^9, 
   3.605545853489604*^9}, {3.605545959913808*^9, 3.605545963758038*^9}, {
   3.6055508664480658`*^9, 3.605550874640484*^9}, {3.605555055872141*^9, 
   3.605555067795546*^9}, 3.605555985717898*^9, {3.608570915097724*^9, 
   3.608570926178383*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possible1ClickRotationNullVectorsCheckInverse", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"GPACoefficients", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rotationBasisCheckInverse", "~", "Join", "~", 
            RowBox[{"(", 
             RowBox[{"RotateOneClick", "/@", "basisAtDepth4"}], ")"}]}], 
           ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}]}], "]"}], 
      "]"}], "//", "parallelRootReduce"}], "//", "Factor"}], "//", 
   "ToRadicals"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
   3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
   3.60546704650569*^9}, 3.60553044230373*^9, 3.605536126411605*^9, {
   3.6055369902522182`*^9, 3.6055370202326593`*^9}, {3.605537316724268*^9, 
   3.605537350808247*^9}, {3.6055375418113623`*^9, 3.605537597168149*^9}, {
   3.605538034622306*^9, 3.605538035773965*^9}, {3.6055435417998867`*^9, 
   3.605543542546995*^9}, {3.6055435856066236`*^9, 3.605543585731021*^9}, {
   3.605544344601429*^9, 3.605544345932562*^9}, {3.6055457609692907`*^9, 
   3.605545797650207*^9}, {3.605545924426499*^9, 3.605545983109048*^9}, {
   3.6055509628375683`*^9, 3.6055509648744392`*^9}, {3.605551011337059*^9, 
   3.605551016771356*^9}, {3.6055550629200563`*^9, 3.60555506428368*^9}, {
   3.60555608559379*^9, 3.605556086095805*^9}, {3.608570828116085*^9, 
   3.608570847450885*^9}, 3.60857091918718*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "6"], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox["3", "64"], "+", 
        FractionBox[
         SqrtBox["5"], "64"]}]]}], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox["3", "64"], "+", 
        FractionBox[
         SqrtBox["5"], "64"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["5"]}]]}], ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["5"]}]]}], ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "6"], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SqrtBox[
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     SqrtBox[
      RowBox[{
       FractionBox["3", "64"], "+", 
       FractionBox[
        SqrtBox["5"], "64"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     SqrtBox[
      RowBox[{
       FractionBox["3", "64"], "+", 
       FractionBox[
        SqrtBox["5"], "64"]}]], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SqrtBox[
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.605550926186809*^9, 3.6055509692476263`*^9, {3.605551017837986*^9, 
   3.6055510225777597`*^9}, 3.605555679593861*^9, {3.60555607341155*^9, 
   3.605556090357181*^9}, 3.607429492955722*^9, 3.608571158148067*^9, 
   3.609183089047091*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{"rotationBasisCheckInverse", "~", "Join", "~", 
             RowBox[{"(", 
              RowBox[{"RotateOneClick", "/@", "basisAtDepth4"}], ")"}]}], 
            ")"}]}], "]"}], ".", "#"}], "]"}], "]"}], "]"}], "&"}], "/@", 
    "possible1ClickRotationNullVectorsCheckInverse"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9, {3.605555517028596*^9, 3.6055555259886303`*^9}, 
   3.605555704587153*^9, 3.6055560907798223`*^9, {3.6085708347012157`*^9, 
   3.608570852269013*^9}, 3.608570921147112*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.605555852310256*^9, 3.60742958463127*^9, 
  3.608571193065089*^9, 3.609183124581682*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"oneClickRotationsDepth4CheckInverse", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"-", 
       RowBox[{"Reverse", "[", 
        RowBox[{
        "possible1ClickRotationNullVectorsCheckInverse", 
         "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", 
          RowBox[{"1", ";;", "11"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
      "]"}], "//", "FullSimplify"}], "//", "ToRadicals"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oneClickRotationsDepth4CheckInverse", "//", "MatrixForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.6055557608495817`*^9, 3.6055558096401567`*^9}, {
   3.605555916016124*^9, 3.6055559541707363`*^9}, {3.605556098571426*^9, 
   3.6055561197586403`*^9}, 3.6074299261137877`*^9, {3.608570858147273*^9, 
   3.60857087219597*^9}}],

Cell["\<\
\\left(
\\begin{array}{ccccccccccc}
 0 & -\\frac{1}{6} & \\frac{1}{3} & \\frac{\\sqrt{5}-3}{8 \\sqrt{2}} & \
\\frac{1}{8} \\left(\\sqrt{5}-1\\right) & -\\frac{1}{8} \\sqrt{3+\\sqrt{5}} & \
\\frac{1}{2} & -\\frac{1}{8} \\sqrt{3+\\sqrt{5}} & \\frac{1}{8}
   \\left(\\sqrt{5}-1\\right) & \\frac{\\sqrt{5}-3}{8 \\sqrt{2}} & 0 \\\\
 -\\frac{i}{2} & 0 & 0 & -\\frac{1}{8} i \\sqrt{5 \\left(\\sqrt{5}-1\\right)} \
& \\frac{1}{4} i \\sqrt{\\frac{\\sqrt{5}}{2}-\\frac{1}{2}} & -\\frac{1}{8} i \
\\sqrt{\\sqrt{5}-1} & \\frac{1}{4} i \\sqrt{\\sqrt{5}-2} & -\\frac{1}{8} i
   \\sqrt{\\sqrt{5}-1} & \\frac{1}{4} i \
\\sqrt{\\frac{\\sqrt{5}}{2}-\\frac{1}{2}} & -\\frac{1}{8} i \\sqrt{5 \
\\left(\\sqrt{5}-1\\right)} & \\frac{1}{4} i \\sqrt{2+\\sqrt{5}} \\\\
 -\\frac{i}{2} & 0 & 0 & \\frac{1}{8} i \\sqrt{5 \\left(\\sqrt{5}-1\\right)} \
& -\\frac{1}{4} i \\sqrt{\\frac{1}{2} \\left(\\sqrt{5}-1\\right)} & \
\\frac{1}{8} i \\sqrt{\\sqrt{5}-1} & -\\frac{1}{4} i \\sqrt{\\sqrt{5}-2} &
   \\frac{1}{8} i \\sqrt{\\sqrt{5}-1} & -\\frac{1}{4} i \\sqrt{\\frac{1}{2} \
\\left(\\sqrt{5}-1\\right)} & \\frac{1}{8} i \\sqrt{5 \
\\left(\\sqrt{5}-1\\right)} & -\\frac{1}{4} i \\sqrt{2+\\sqrt{5}} \\\\
 0 & -\\frac{1}{6} & \\frac{1}{3} & \\frac{1}{8} \\sqrt{7-3 \\sqrt{5}} & \
\\frac{1}{8} \\left(1-\\sqrt{5}\\right) & \\frac{\\sqrt{3+\\sqrt{5}}}{8} & \
-\\frac{1}{2} & \\frac{\\sqrt{3+\\sqrt{5}}}{8} & \\frac{1}{8}
   \\left(1-\\sqrt{5}\\right) & \\frac{1}{8} \\sqrt{7-3 \\sqrt{5}} & 0
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{
  3.605555858983427*^9, {3.605555925963545*^9, 3.605555954790245*^9}, 
   3.605556120954777*^9, 3.6074295850696793`*^9, 3.607429926769877*^9, 
   3.60857119333776*^9, 3.609183124774472*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1-click P_{4,-} to P_{4,+}", "Subsubsection",
 CellChangeTimes->{{3.605556010313779*^9, 3.6055560135741177`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AC", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Nest", "[", 
          RowBox[{"GPAFourierTransformTwice", ",", "#", ",", "i"}], "]"}], 
         "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"AddStrandOnLeft", "[", 
            RowBox[{"SphericalSCheck", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"GPAFourierTransform", "[", 
            RowBox[{"AddStrandOnLeft", "[", 
             RowBox[{"SphericalS", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "]"}], "]"}]}], 
         "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.605555125598999*^9, 3.6055551991912003`*^9}, {
  3.605555421023223*^9, 3.60555546792914*^9}, {3.6055559771263943`*^9, 
  3.605555977699895*^9}, {3.605556030486865*^9, 3.605556046046451*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Most", "/@", "AC"}], "]"}]], "Input",
 CellChangeTimes->{{3.6055508467694407`*^9, 3.605550854612397*^9}, {
  3.6055559814738913`*^9, 3.6055559820011883`*^9}, {3.6055560487888803`*^9, 
  3.605556049396834*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"GPA4Element", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], ",", "\<\"Spherical\"\>"}], "]"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6055508550404177`*^9, 3.605555639441889*^9, 
  3.605556081302196*^9, 3.605556133106513*^9, 3.607429592624222*^9, 
  3.6085712011095133`*^9, 3.6091831325601673`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotationBasis", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A3ZMod4", ",", "B3ZMod4"}], "}"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"GPAFourierTransform", "[", "JW4Check", "]"}], "}"}], "~", 
    "Join", "~", "AC"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6055365732396097`*^9, 3.605536683495824*^9}, {
   3.605536786487657*^9, 3.605536854586034*^9}, {3.605536897946205*^9, 
   3.605536949943199*^9}, {3.6055371785368*^9, 3.6055371817742147`*^9}, 
   3.60553734644932*^9, {3.605537976813336*^9, 3.605538006884879*^9}, {
   3.605538086655632*^9, 3.605538093709097*^9}, {3.6055383528136044`*^9, 
   3.60553836810597*^9}, {3.605542161893153*^9, 3.6055421778067627`*^9}, {
   3.605542283050671*^9, 3.605542308229681*^9}, {3.6055430314728117`*^9, 
   3.605543033024067*^9}, {3.605543794945101*^9, 3.60554379706909*^9}, {
   3.605543854490984*^9, 3.60554385490506*^9}, {3.6055458417211447`*^9, 
   3.605545853489604*^9}, {3.605545959913808*^9, 3.605545963758038*^9}, {
   3.6055508664480658`*^9, 3.605550874640484*^9}, {3.605555055872141*^9, 
   3.605555067795546*^9}, 3.605555985717898*^9, {3.605556053557193*^9, 
   3.6055560665887833`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possible1ClickRotationNullVectors", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"GPACoefficients", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rotationBasis", "~", "Join", "~", 
            RowBox[{"(", 
             RowBox[{
             "GPAFourierTransform", "/@", "projectionsAtDepth4Check"}], 
             ")"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}]}], "]"}], 
      "]"}], "//", "parallelRootReduce"}], "//", "Factor"}], "//", 
   "ToRadicals"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
   3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
   3.60546704650569*^9}, 3.60553044230373*^9, 3.605536126411605*^9, {
   3.6055369902522182`*^9, 3.6055370202326593`*^9}, {3.605537316724268*^9, 
   3.605537350808247*^9}, {3.6055375418113623`*^9, 3.605537597168149*^9}, {
   3.605538034622306*^9, 3.605538035773965*^9}, {3.6055435417998867`*^9, 
   3.605543542546995*^9}, {3.6055435856066236`*^9, 3.605543585731021*^9}, {
   3.605544344601429*^9, 3.605544345932562*^9}, {3.6055457609692907`*^9, 
   3.605545797650207*^9}, {3.605545924426499*^9, 3.605545983109048*^9}, {
   3.6055509628375683`*^9, 3.6055509648744392`*^9}, {3.605551011337059*^9, 
   3.605551016771356*^9}, {3.6055550629200563`*^9, 3.60555506428368*^9}, {
   3.6055561359528418`*^9, 3.6055561511750917`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]], "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]], "8"], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]]}], ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]]}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]]}], ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]]}], ",", "0", ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]], "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]], "8"], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.605550926186809*^9, 3.6055509692476263`*^9, {3.605551017837986*^9, 
   3.6055510225777597`*^9}, 3.605555679593861*^9, 3.605556248950103*^9, 
   3.607429628127132*^9, 3.6085712369356623`*^9, 3.609183168309474*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{"rotationBasis", "~", "Join", "~", 
             RowBox[{"(", 
              RowBox[{
              "GPAFourierTransform", "/@", "projectionsAtDepth4Check"}], 
              ")"}]}], ")"}]}], "]"}], ".", "#"}], "]"}], "]"}], "]"}], "&"}],
     "/@", "possible1ClickRotationNullVectors"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9, {3.605555517028596*^9, 3.6055555259886303`*^9}, 
   3.605555704587153*^9, {3.60555618810047*^9, 3.6055561904823437`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.605555852310256*^9, 3.605556375619371*^9, 
  3.6074296792400293`*^9, 3.608571288867556*^9, 3.609183219629547*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"oneClickRotationsDepth4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"-", 
       RowBox[{"Reverse", "[", 
        RowBox[{"possible1ClickRotationNullVectors", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", 
          RowBox[{"1", ";;", "11"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
      "]"}], "//", "FullSimplify"}], "//", "ToRadicals"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oneClickRotationsDepth4", "//", "MatrixForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.6055557608495817`*^9, 3.6055558096401567`*^9}, {
  3.605555916016124*^9, 3.6055559541707363`*^9}, {3.607429858202527*^9, 
  3.6074298608789454`*^9}}],

Cell["\<\
\\left(
\\begin{array}{ccccccccccc}
 \\frac{1}{2} i \\sqrt{\\frac{1}{2} \\left(\\sqrt{5}-2\\right)} & \\frac{1}{6 \
\\sqrt{2}} & \\frac{1}{6} \\left(3-\\sqrt{5}\\right) & -\\frac{1}{4 \
\\sqrt{2}} & \\frac{1}{4} & -\\frac{1}{4 \\sqrt{2}} & \\frac{1}{8}
   \\left(\\sqrt{5}-1\\right) & -\\frac{1}{4 \\sqrt{2}} & \\frac{1}{4} & \
-\\frac{1}{4 \\sqrt{2}} & \\frac{1}{8} \\left(\\sqrt{5}-1\\right) \\\\
 \\frac{1}{4} i \\sqrt{5 \\sqrt{5}-11} & \\frac{\\sqrt{5}-5}{12 \\sqrt{2}} & \
\\frac{1}{6} \\left(\\sqrt{5}-1\\right) & \\frac{\\sqrt{3-\\sqrt{5}}}{8} & \
-\\frac{1}{4} & \\frac{\\sqrt{3-\\sqrt{5}}}{8} & 0 & -\\frac{1}{8}
   \\sqrt{3-\\sqrt{5}} & \\frac{1}{4} & -\\frac{1}{8} \\sqrt{3-\\sqrt{5}} & 0 \
\\\\
 \\frac{1}{4} i \\sqrt{5 \\sqrt{5}-11} & \\frac{\\sqrt{5}-5}{12 \\sqrt{2}} & \
\\frac{1}{6} \\left(\\sqrt{5}-1\\right) & -\\frac{1}{8} \\sqrt{3-\\sqrt{5}} & \
\\frac{1}{4} & -\\frac{1}{8} \\sqrt{3-\\sqrt{5}} & 0 &
   \\frac{\\sqrt{3-\\sqrt{5}}}{8} & -\\frac{1}{4} & \
\\frac{\\sqrt{3-\\sqrt{5}}}{8} & 0 \\\\
 \\frac{1}{2} i \\sqrt{\\frac{1}{2} \\left(\\sqrt{5}-2\\right)} & \\frac{1}{6 \
\\sqrt{2}} & \\frac{1}{6} \\left(3-\\sqrt{5}\\right) & \\frac{1}{4 \\sqrt{2}} \
& -\\frac{1}{4} & \\frac{1}{4 \\sqrt{2}} & \\frac{1}{8}
   \\left(1-\\sqrt{5}\\right) & \\frac{1}{4 \\sqrt{2}} & -\\frac{1}{4} & \
\\frac{1}{4 \\sqrt{2}} & \\frac{1}{8} \\left(1-\\sqrt{5}\\right)
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{
  3.605555858983427*^9, {3.605555925963545*^9, 3.605555954790245*^9}, 
   3.605556375939933*^9, 3.607429679507649*^9, 3.607429861656551*^9, 
   3.608571289162363*^9, 3.6091832199458113`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotationBasisInverse", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A3ZMod4", ",", "B3ZMod4"}], "}"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"RotateOneClick", "[", "JW4Check", "]"}], "}"}], "~", "Join", 
    "~", "AC"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6055365732396097`*^9, 3.605536683495824*^9}, {
   3.605536786487657*^9, 3.605536854586034*^9}, {3.605536897946205*^9, 
   3.605536949943199*^9}, {3.6055371785368*^9, 3.6055371817742147`*^9}, 
   3.60553734644932*^9, {3.605537976813336*^9, 3.605538006884879*^9}, {
   3.605538086655632*^9, 3.605538093709097*^9}, {3.6055383528136044`*^9, 
   3.60553836810597*^9}, {3.605542161893153*^9, 3.6055421778067627`*^9}, {
   3.605542283050671*^9, 3.605542308229681*^9}, {3.6055430314728117`*^9, 
   3.605543033024067*^9}, {3.605543794945101*^9, 3.60554379706909*^9}, {
   3.605543854490984*^9, 3.60554385490506*^9}, {3.6055458417211447`*^9, 
   3.605545853489604*^9}, {3.605545959913808*^9, 3.605545963758038*^9}, {
   3.6055508664480658`*^9, 3.605550874640484*^9}, {3.605555055872141*^9, 
   3.605555067795546*^9}, 3.605555985717898*^9, {3.605556053557193*^9, 
   3.6055560665887833`*^9}, {3.6085709438728857`*^9, 3.608570956448079*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possible1ClickRotationNullVectorsInverse", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"GPACoefficients", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rotationBasisInverse", "~", "Join", "~", 
            RowBox[{"(", 
             RowBox[{"RotateOneClick", "/@", "projectionsAtDepth4Check"}], 
             ")"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}]}], "]"}], 
      "]"}], "//", "parallelRootReduce"}], "//", "Factor"}], "//", 
   "ToRadicals"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
   3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
   3.60546704650569*^9}, 3.60553044230373*^9, 3.605536126411605*^9, {
   3.6055369902522182`*^9, 3.6055370202326593`*^9}, {3.605537316724268*^9, 
   3.605537350808247*^9}, {3.6055375418113623`*^9, 3.605537597168149*^9}, {
   3.605538034622306*^9, 3.605538035773965*^9}, {3.6055435417998867`*^9, 
   3.605543542546995*^9}, {3.6055435856066236`*^9, 3.605543585731021*^9}, {
   3.605544344601429*^9, 3.605544345932562*^9}, {3.6055457609692907`*^9, 
   3.605545797650207*^9}, {3.605545924426499*^9, 3.605545983109048*^9}, {
   3.6055509628375683`*^9, 3.6055509648744392`*^9}, {3.605551011337059*^9, 
   3.605551016771356*^9}, {3.6055550629200563`*^9, 3.60555506428368*^9}, {
   3.6055561359528418`*^9, 3.6055561511750917`*^9}, {3.608570959549309*^9, 
   3.608570965691654*^9}, 3.6085718179136753`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]], "8"], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]]}], ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]]}], ",", "0", ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]], "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "1", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SqrtBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]]}], ",", "0", ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]], "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]], "8"], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        SqrtBox["5"]}]]}], ",", 
     FractionBox["1", "4"], ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SqrtBox["5"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], ",", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.605550926186809*^9, 3.6055509692476263`*^9, {3.605551017837986*^9, 
   3.6055510225777597`*^9}, 3.605555679593861*^9, 3.605556248950103*^9, 
   3.607429628127132*^9, 3.608571457395174*^9, 3.608571952312434*^9, 
   3.6091833559196043`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{"rotationBasisInverse", "~", "Join", "~", 
             RowBox[{"(", 
              RowBox[{"RotateOneClick", "/@", "projectionsAtDepth4Check"}], 
              ")"}]}], ")"}]}], "]"}], ".", "#"}], "]"}], "]"}], "]"}], "&"}],
     "/@", "possible1ClickRotationNullVectorsInverse"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9, {3.605555517028596*^9, 3.6055555259886303`*^9}, 
   3.605555704587153*^9, {3.60555618810047*^9, 3.6055561904823437`*^9}, {
   3.6085709614822273`*^9, 3.6085709719965363`*^9}, 3.608572003849338*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.605555852310256*^9, 3.605556375619371*^9, 
  3.6074296792400293`*^9, 3.608571485624633*^9, 3.608571990839046*^9, 
  3.608572024896243*^9, 3.609183388127142*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"oneClickRotationsDepth4Inverse", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"-", 
       RowBox[{"Reverse", "[", 
        RowBox[{
        "possible1ClickRotationNullVectorsInverse", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", 
          RowBox[{"1", ";;", "11"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
      "]"}], "//", "FullSimplify"}], "//", "ToRadicals"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oneClickRotationsDepth4Inverse", "//", "MatrixForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.6055557608495817`*^9, 3.6055558096401567`*^9}, {
  3.605555916016124*^9, 3.6055559541707363`*^9}, {3.607429858202527*^9, 
  3.6074298608789454`*^9}, {3.6085709771373873`*^9, 3.6085709833931017`*^9}}],

Cell["\<\
\\left(
\\begin{array}{ccccccccccc}
 -\\frac{1}{2} i \\sqrt{\\frac{1}{2} \\left(\\sqrt{5}-2\\right)} & \
\\frac{1}{6 \\sqrt{2}} & \\frac{1}{6} \\left(3-\\sqrt{5}\\right) & \
-\\frac{1}{4 \\sqrt{2}} & \\frac{1}{8} \\left(\\sqrt{5}-1\\right) & \
-\\frac{1}{4 \\sqrt{2}} &
   \\frac{1}{4} & -\\frac{1}{4 \\sqrt{2}} & \\frac{1}{8} \
\\left(\\sqrt{5}-1\\right) & -\\frac{1}{4 \\sqrt{2}} & \\frac{1}{4} \\\\
 -\\frac{1}{4} i \\sqrt{5 \\sqrt{5}-11} & \\frac{\\sqrt{5}-5}{12 \\sqrt{2}} & \
\\frac{1}{6} \\left(\\sqrt{5}-1\\right) & \\frac{\\sqrt{3-\\sqrt{5}}}{8} & 0 \
& -\\frac{1}{8} \\sqrt{3-\\sqrt{5}} & \\frac{1}{4} & -\\frac{1}{8}
   \\sqrt{3-\\sqrt{5}} & 0 & \\frac{\\sqrt{3-\\sqrt{5}}}{8} & -\\frac{1}{4} \
\\\\
 -\\frac{1}{4} i \\sqrt{5 \\sqrt{5}-11} & \\frac{\\sqrt{5}-5}{12 \\sqrt{2}} & \
\\frac{1}{6} \\left(\\sqrt{5}-1\\right) & -\\frac{1}{8} \\sqrt{3-\\sqrt{5}} & \
0 & \\frac{\\sqrt{3-\\sqrt{5}}}{8} & -\\frac{1}{4} &
   \\frac{\\sqrt{3-\\sqrt{5}}}{8} & 0 & -\\frac{1}{8} \\sqrt{3-\\sqrt{5}} & \
\\frac{1}{4} \\\\
 -\\frac{1}{2} i \\sqrt{\\frac{1}{2} \\left(\\sqrt{5}-2\\right)} & \
\\frac{1}{6 \\sqrt{2}} & \\frac{1}{6} \\left(3-\\sqrt{5}\\right) & \
\\frac{1}{4 \\sqrt{2}} & \\frac{1}{8} \\left(1-\\sqrt{5}\\right) & \
\\frac{1}{4 \\sqrt{2}} &
   -\\frac{1}{4} & \\frac{1}{4 \\sqrt{2}} & \\frac{1}{8} \
\\left(1-\\sqrt{5}\\right) & \\frac{1}{4 \\sqrt{2}} & -\\frac{1}{4}
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{
  3.605555858983427*^9, {3.605555925963545*^9, 3.605555954790245*^9}, 
   3.605556375939933*^9, 3.607429679507649*^9, 3.607429861656551*^9, 
   3.608571485757626*^9, 3.6085719911263437`*^9, 3.609183388381865*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\\cup_0(S)\\in span(trains(projections at depth 4))", "Subsubsection",
 CellChangeTimes->{{3.607429261466083*^9, 3.6074292822971087`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possibleCup0NullVector", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"GPACoefficients", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"basisAtDepth4", "~", "Join", "~", 
            RowBox[{"AC", "\[LeftDoubleBracket]", 
             RowBox[{"2", ";;", "8"}], "\[RightDoubleBracket]"}], "~", "Join",
             "~", 
            RowBox[{"{", 
             RowBox[{
             "AC", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "}"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}]}], "]"}], 
      "]"}], "//", "parallelRootReduce"}], "//", "Factor"}], "//", 
   "ToRadicals"}]}]], "Input",
 CellChangeTimes->{{3.6074293735923767`*^9, 3.6074294175332203`*^9}, {
  3.6074296957572327`*^9, 3.607429697317485*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox["5"]}], ",", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["5"]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     SqrtBox[
      RowBox[{"3", "+", 
       SqrtBox["5"]}]], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      SqrtBox["5"]}], ",", 
     SqrtBox[
      RowBox[{"3", "+", 
       SqrtBox["5"]}]], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"7", "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"7", "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", "1", ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{"2", "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"7", "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{"2", "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]]}], ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6074296824284286`*^9, 3.60742970062563*^9}, 
   3.609183391249154*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleCup0NullVector", "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", 
    RowBox[{"1", ";;", "11"}]}], "\[RightDoubleBracket]"}], "//", 
  "TeXForm"}]], "Input",
 CellChangeTimes->{{3.6074304141374826`*^9, 3.607430414959906*^9}}],

Cell["\<\
\\left\\{2 \\sqrt{5},2 i \\sqrt{\\sqrt{5}-2},-2 i \\sqrt{\\sqrt{5}-2},-2 \
\\sqrt{5},0,-1,\\sqrt{3+\\sqrt{5}},-2-\\sqrt{5},\\sqrt{3+\\sqrt{5}},-1,0\\\
right\\}\
\>", "Output",
 CellChangeTimes->{3.60743041555965*^9, 3.6091833914379663`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{"basisAtDepth4", "~", "Join", "~", 
             RowBox[{"AC", "\[LeftDoubleBracket]", 
              RowBox[{"2", ";;", "8"}], "\[RightDoubleBracket]"}], "~", 
             "Join", "~", 
             RowBox[{"{", 
              RowBox[{
              "AC", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "}"}]}], ")"}]}], "]"}], ".", "#"}], "]"}], "]"}], "]"}], "&"}],
     "/@", "possibleCup0NullVector"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9, {3.605555517028596*^9, 3.6055555259886303`*^9}, 
   3.605555704587153*^9, {3.60555618810047*^9, 3.6055561904823437`*^9}, {
   3.607429772627488*^9, 3.607429781755465*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.605555852310256*^9, 3.605556375619371*^9, 
  3.6074296792400293`*^9, 3.607429794528675*^9, 3.6091834018537283`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possibleCup0NullVectorCheck", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"GPACoefficients", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"projectionsAtDepth4Check", "~", "Join", "~", 
            RowBox[{"ACCheck", "\[LeftDoubleBracket]", 
             RowBox[{"2", ";;", "8"}], "\[RightDoubleBracket]"}], "~", "Join",
             "~", 
            RowBox[{"{", 
             RowBox[{
             "ACCheck", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "}"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}]}], "]"}], 
      "]"}], "//", "parallelRootReduce"}], "//", "Factor"}], "//", 
   "ToRadicals"}]}]], "Input",
 CellChangeTimes->{{3.6074293735923767`*^9, 3.6074294175332203`*^9}, {
  3.6074296957572327`*^9, 3.607429697317485*^9}, {3.607429799320944*^9, 
  3.607429827041932*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{"3", "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SqrtBox["5"]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     SqrtBox[
      RowBox[{"3", "+", 
       SqrtBox["5"]}]], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      SqrtBox["5"]}], ",", 
     SqrtBox[
      RowBox[{"3", "+", 
       SqrtBox["5"]}]], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"7", "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"7", "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"7", "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"7", "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", "1", ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{"2", "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"7", "+", 
        RowBox[{"3", " ", 
         SqrtBox["5"]}]}]]}], ",", 
     RowBox[{"2", "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]]}], ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6074296824284286`*^9, 3.60742970062563*^9}, 
   3.607429832595244*^9, 3.609183404643619*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleCup0NullVectorCheck", "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", 
    RowBox[{"1", ";;", "11"}]}], "\[RightDoubleBracket]"}], "//", 
  "TeXForm"}]], "Input",
 CellChangeTimes->{{3.60742987292829*^9, 3.607429917245285*^9}}],

Cell["\<\
\\left\\{1+\\sqrt{5},3+\\sqrt{5},-3-\\sqrt{5},-1-\\sqrt{5},0,-1,\\sqrt{3+\\\
sqrt{5}},-2-\\sqrt{5},\\sqrt{3+\\sqrt{5}},-1,0\\right\\}\
\>", "Output",
 CellChangeTimes->{{3.607429882176791*^9, 3.607429917680575*^9}, 
   3.60918340474609*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{"projectionsAtDepth4Check", "~", "Join", "~", 
             RowBox[{"ACCheck", "\[LeftDoubleBracket]", 
              RowBox[{"2", ";;", "8"}], "\[RightDoubleBracket]"}], "~", 
             "Join", "~", 
             RowBox[{"{", 
              RowBox[{
              "ACCheck", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "}"}]}], ")"}]}], "]"}], ".", "#"}],
         "]"}], "]"}], "]"}], "&"}], "/@", "possibleCup0NullVectorCheck"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
   3.6054670286331987`*^9, 3.605467032034635*^9}, 3.605530444248086*^9, 
   3.6055361352774763`*^9, {3.605555517028596*^9, 3.6055555259886303`*^9}, 
   3.605555704587153*^9, {3.60555618810047*^9, 3.6055561904823437`*^9}, {
   3.607429772627488*^9, 3.607429781755465*^9}, {3.607429834313822*^9, 
   3.60742984212989*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.605555852310256*^9, 3.605556375619371*^9, 
  3.6074296792400293`*^9, 3.60742984974053*^9, 3.609183412017177*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5-box space", "Section",
 CellChangeTimes->{{3.605462699516035*^9, 3.6054627012033052`*^9}}],

Cell[CellGroupData[{

Cell["next wenzls", "Subsection",
 CellChangeTimes->{{3.599496054368163*^9, 3.599496056351026*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"projectionsAtDepth5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{
         RowBox[{
         "projectionsAtDepth4", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}]], 
         RowBox[{"2", "+", 
          SqrtBox["5"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"GPACirc", "[", 
            RowBox[{
             RowBox[{
             "projectionsAtDepth4", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "projectionsAtDepth4", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}]}], "]"}], "]"}], "+", 
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"GPACirc", "[", 
            RowBox[{"isoAtDepth4", ",", 
             RowBox[{"GPAConjugate", "[", "isoAtDepth4", "]"}]}], "]"}], 
           "]"}]}], ")"}]}]}], "]"}], ",", 
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{
         RowBox[{
         "projectionsAtDepth4", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}]], 
         RowBox[{"2", "+", 
          SqrtBox["5"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"GPACirc", "[", 
            RowBox[{
             RowBox[{
             "projectionsAtDepth4", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "projectionsAtDepth4", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}], "]"}], "]"}], "+", 
          RowBox[{"reduceWithCoefficients", "[", 
           RowBox[{"GPACirc", "[", 
            RowBox[{
             RowBox[{"GPAConjugate", "[", "isoAtDepth4", "]"}], ",", 
             "isoAtDepth4"}], "]"}], "]"}]}], ")"}]}]}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.599496095868615*^9, 3.599496171131184*^9}, {
  3.5994962695224133`*^9, 3.5994962888435917`*^9}, {3.6054642930050983`*^9, 
  3.605464313139711*^9}, {3.6054643622626867`*^9, 3.605464469607531*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsProjectionQ", "/@", 
  "projectionsAtDepth5"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "projectionsAtDepth5"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  "projectionsAtDepth5"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GPA4TraceEvaluation", "/@", "projectionsAtDepth5"}], "//", 
  "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.605463164705707*^9, 3.605463222481174*^9}, {
  3.605464494565913*^9, 3.605464517290607*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.6054646499335537`*^9, 3.609183580692296*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.6054646499335537`*^9, 3.6091835814820013`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6054646499335537`*^9, 3.609183624736628*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"3", "+", 
     SqrtBox["5"]}]], ",", 
   SqrtBox[
    RowBox[{"3", "+", 
     SqrtBox["5"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6054646499335537`*^9, 3.6091836313932133`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoAtDepth5", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{
     RowBox[{"AddStrandOnRight", "[", 
      RowBox[{"isoAtDepth4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{
      FractionBox[
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]], 
       RowBox[{"2", "+", 
        SqrtBox["5"]}]], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{"GPACirc", "[", 
          RowBox[{
           RowBox[{
           "projectionsAtDepth4", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "projectionsAtDepth4", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}], "]"}], "]"}], "+", 
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{"GPACirc", "[", 
          RowBox[{"isoAtDepth4", ",", "isoAtDepth4"}], "]"}], "]"}], "+", 
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{"GPACirc", "[", 
          RowBox[{"isoAtDepth4", ",", 
           RowBox[{
           "projectionsAtDepth4", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}], "]"}], "]"}], "+", 
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{"GPACirc", "[", 
          RowBox[{
           RowBox[{
           "projectionsAtDepth4", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], ",", "isoAtDepth4"}], "]"}], "]"}]}], 
       ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5994955010364513`*^9, 3.599495518939958*^9}, {
  3.5994974739886017`*^9, 3.5994974771562433`*^9}, {3.5994975244887657`*^9, 
  3.599497529746401*^9}, {3.59949762158622*^9, 3.599497633747402*^9}, {
  3.599497669313114*^9, 3.599497676300398*^9}, {3.599498207687006*^9, 
  3.599498218973221*^9}, {3.6054645342518*^9, 3.605464567271081*^9}, {
  3.6054646114313107`*^9, 3.605464640822261*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"isoAtDepth5", ",", 
     RowBox[{"GPAConjugate", "[", "isoAtDepth5", "]"}]}], "]"}], "-", 
   RowBox[{
   "projectionsAtDepth5", "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"GPAConjugate", "[", "isoAtDepth5", "]"}], ",", "isoAtDepth5"}], 
    "]"}], "-", 
   RowBox[{
   "projectionsAtDepth5", "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", "isoAtDepth5", "]"}]}], "Input",
 CellChangeTimes->{{3.605464724911758*^9, 3.6054647321270037`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605464900447288*^9, 3.609183822015053*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605464900447288*^9, 3.609183840042747*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.605464900447288*^9, 3.609183847204153*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["wenzls at depth 5 on dual graph and iso", "Subsection",
 CellChangeTimes->{{3.605464206932888*^9, 3.6054642157867937`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"projectionsAtDepth5Check", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"GetNextWenzlRelationProjection", "[", 
      RowBox[{"#", ",", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}]}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "projectionsAtDepth4Check", "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
      "projectionsAtDepth4Check", "\[LeftDoubleBracket]", "3", 
       "\[RightDoubleBracket]"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556296575056344*^9, 3.5562966032685623`*^9}, 
   3.556467932795534*^9, {3.5564800074434767`*^9, 3.5564800109734287`*^9}, {
   3.599430768491235*^9, 3.599430809841812*^9}, 3.59943205960353*^9, {
   3.599433444955716*^9, 3.599433445410739*^9}, {3.599433556768765*^9, 
   3.5994335589750032`*^9}, {3.599433743012396*^9, 3.599433776425889*^9}, {
   3.605195714981434*^9, 3.605195715537408*^9}, 3.6051958940453176`*^9, {
   3.605197373446991*^9, 3.6051974151563683`*^9}, {3.605464771585499*^9, 
   3.605464814696147*^9}, {3.605464953725996*^9, 3.6054649557962217`*^9}, 
   3.605465006627069*^9, {3.605465196727015*^9, 3.605465201157275*^9}, {
   3.6054653711377697`*^9, 3.6054653729126263`*^9}, {3.6054656800244513`*^9, 
   3.605465715831306*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsProjectionQ", "/@", 
  "projectionsAtDepth5Check"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "projectionsAtDepth5Check"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  "projectionsAtDepth5Check"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GPA4TraceEvaluation", "/@", "projectionsAtDepth5Check"}], "//", 
  "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.605463164705707*^9, 3.605463222481174*^9}, {
  3.605464494565913*^9, 3.605464517290607*^9}, {3.6054648311723337`*^9, 
  3.605464834492258*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.6054657790386877`*^9, 3.6091839069712677`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.6054657790386877`*^9, 3.609183907533062*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6054657790386877`*^9, 3.6091839164137487`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"3", "+", 
     SqrtBox["5"]}]], ",", 
   SqrtBox[
    RowBox[{"3", "+", 
     SqrtBox["5"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6054657790386877`*^9, 3.609183920192727*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["does this work?", "Subsubsection",
 CellChangeTimes->{{3.605467144530854*^9, 3.60546714626719*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisAtDepth5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "projectionsAtDepth5", "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], ",", "isoAtDepth5", ",", 
     RowBox[{"GPAConjugate", "[", "isoAtDepth5", "]"}], ",", 
     RowBox[{
     "projectionsAtDepth5", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6054669501676826`*^9, 3.605466994491817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possibleNullVectorsAtDepth5", "=", 
  RowBox[{
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"GPACoefficients", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "projectionsAtDepth5", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], ",", "isoAtDepth5", ",", 
           RowBox[{"reduceWithCoefficients", "[", 
            RowBox[{"GPAConjugate", "[", "isoAtDepth5", "]"}], "]"}], ",", 
           RowBox[{
           "projectionsAtDepth5", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}], "}"}], "~", "Join", "~", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"reduceWithCoefficients", "[", 
             RowBox[{"Nest", "[", 
              RowBox[{"GPAFourierTransform", ",", "#", ",", "5"}], "]"}], 
             "]"}], "&"}], "/@", "projectionsAtDepth5Check"}], ")"}]}], 
        ")"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], "]"}], "//", 
   "RootReduce"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
  3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
  3.60546704650569*^9}, {3.6054675976306973`*^9, 3.605467634182136*^9}, {
  3.605467676634514*^9, 3.605467766577363*^9}, {3.605468285748856*^9, 
  3.6054682858431997`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", "1", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.605467615993586*^9, 3.6054676356152077`*^9}, 
   3.605467725771489*^9, {3.605467759753039*^9, 3.6054677787308407`*^9}, 
   3.6054682985266123`*^9, 3.609183932029776*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["rotationMatrix"], "Input",
 CellChangeTimes->{{3.605467798309713*^9, 3.605467800115803*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.605467800577694*^9, 3.609183932288007*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoAtDepth5Check", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{"Nest", "[", 
     RowBox[{"GPAFourierTransform", ",", 
      RowBox[{"reduceWithCoefficients", "[", 
       RowBox[{
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], 
          RowBox[{
          "projectionsAtDepth5", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], "]"}], "+", 
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}], "isoAtDepth5"}], "]"}], "+", 
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox["5"]}], ")"}], 
          RowBox[{"GPAConjugate", "[", "isoAtDepth5", "]"}]}], "]"}], "+", 
        RowBox[{"reduceWithCoefficients", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          RowBox[{
          "projectionsAtDepth5", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], ",", "5"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605467858760758*^9, 3.605467944430891*^9}, {
  3.6054680481162157`*^9, 3.605468051543777*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"isoAtDepth5Check", ",", 
     RowBox[{"GPAConjugate", "[", "isoAtDepth5Check", "]"}]}], "]"}], "-", 
   RowBox[{
   "projectionsAtDepth5Check", "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"GPAConjugate", "[", "isoAtDepth5Check", "]"}], ",", 
     "isoAtDepth5Check"}], "]"}], "-", 
   RowBox[{
   "projectionsAtDepth5Check", "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", "isoAtDepth5Check", "]"}]}], "Input",
 CellChangeTimes->{{3.556297016349504*^9, 3.556297058603174*^9}, {
  3.5564800366410303`*^9, 3.556480043712706*^9}, {3.599431731225074*^9, 
  3.599431746349895*^9}, {3.599434452208561*^9, 3.5994345044540653`*^9}, {
  3.60527585760255*^9, 3.605275862951831*^9}, {3.605462040316245*^9, 
  3.605462083751165*^9}, {3.605464332402585*^9, 3.605464335866283*^9}, {
  3.6054647396383657`*^9, 3.6054647406391983`*^9}, {3.605467981986189*^9, 
  3.6054679951551657`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605468029561166*^9, 3.605468082950192*^9, 
  3.609183963698667*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605468029561166*^9, 3.605468082950192*^9, 
  3.609183971713675*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.605468029561166*^9, 3.605468082950192*^9, 
  3.609183974555698*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"it", "'"}], "s", " ", "the", " ", "reverse", " ", "of", " ", 
   "the", " ", "rotation", " ", 
   RowBox[{"matrix", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.605468247010935*^9, 3.60546825513622*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6-box space", "Section",
 CellChangeTimes->{{3.605522129059351*^9, 3.605522132594256*^9}}],

Cell[CellGroupData[{

Cell["Wenzls and iso", "Subsection",
 CellChangeTimes->{{3.605522138082387*^9, 3.6055221406912193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimensionsByDepth", "[", "G2D2", "]"}], "//", "RootReduce"}], "//",
   "ToRadicals"}]], "Input",
 CellChangeTimes->{{3.605522150272107*^9, 3.6055221621385937`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]], ",", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]], ",", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      SqrtBox[
       RowBox[{"3", "+", 
        SqrtBox["5"]}]], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.605522155902609*^9, 3.605522162572077*^9}, 
   3.609183974638769*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"projectionsAtDepth6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"GetNextWenzlRelationProjection", "[", 
      RowBox[{"#", ",", 
       RowBox[{"2", "+", 
        SqrtBox["5"]}], ",", 
       SqrtBox[
        RowBox[{"3", "+", 
         SqrtBox["5"]}]]}], "]"}], "&"}], "/@", "projectionsAtDepth5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IsProjectionQ", "/@", 
  "projectionsAtDepth6"}], "\[IndentingNewLine]", 
 RowBox[{"IsSelfAdjointQ", "/@", 
  "projectionsAtDepth6"}], "\[IndentingNewLine]", 
 RowBox[{"AreOrthogonalQ", "@@", 
  "projectionsAtDepth6"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "/@", "projectionsAtDepth6"}]}], "Input",
 CellChangeTimes->{{3.6054619003573236`*^9, 3.6054619298116503`*^9}, {
   3.60546582217035*^9, 3.605465823524116*^9}, 3.6055222249933653`*^9, {
   3.6055222554395227`*^9, 3.605522264029211*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.605523513116212*^9, 3.609185193061614*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.605523513116212*^9, 3.6091851959419527`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605523513116212*^9, 3.609185394532442*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.605523513116212*^9, 3.609185511181999*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoAtDepth6", "=", 
   RowBox[{"reduceWithCoefficients", "[", 
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"isoAtDepth5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}], "-", 
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "+", 
         SqrtBox["5"]}], 
        SqrtBox[
         RowBox[{"3", "+", 
          SqrtBox["5"]}]]], 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{"GPACirc", "[", 
         RowBox[{
          RowBox[{
          "projectionsAtDepth5", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "isoAtDepth5"}], "]"}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5994955010364513`*^9, 3.599495518939958*^9}, {
   3.5994974739886017`*^9, 3.5994974771562433`*^9}, {3.5994975244887657`*^9, 
   3.599497529746401*^9}, {3.59949762158622*^9, 3.599497633747402*^9}, {
   3.599497669313114*^9, 3.599497676300398*^9}, {3.599498207687006*^9, 
   3.599498218973221*^9}, {3.6054645342518*^9, 3.605464567271081*^9}, {
   3.6054646114313107`*^9, 3.605464640822261*^9}, {3.6055272663358107`*^9, 
   3.605527306668901*^9}, 3.605527408279621*^9, {3.605527580211631*^9, 
   3.605527580611622*^9}, {3.6055276710818367`*^9, 3.605527676107911*^9}, {
   3.605528618514883*^9, 3.6055286659986067`*^9}, {3.60552879175251*^9, 
   3.60552882863521*^9}, {3.6055293691121798`*^9, 3.6055293883393593`*^9}, {
   3.605530233532694*^9, 3.60553026334441*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"isoAtDepth6", ",", 
     RowBox[{"GPAConjugate", "[", "isoAtDepth6", "]"}]}], "]"}], "-", 
   RowBox[{
   "projectionsAtDepth6", "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"GPAConjugate", "[", "isoAtDepth6", "]"}], ",", "isoAtDepth6"}], 
    "]"}], "-", 
   RowBox[{
   "projectionsAtDepth6", "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"GPA4TraceEvaluation", "[", "isoAtDepth6", "]"}]}], "Input",
 CellChangeTimes->{{3.605464724911758*^9, 3.6054647321270037`*^9}, {
  3.60552741597587*^9, 3.605527419766355*^9}, {3.605529392233917*^9, 
  3.6055293953698*^9}, {3.605529607430402*^9, 3.605529615388817*^9}, {
  3.60552965288345*^9, 3.605529656339284*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605464900447288*^9, 3.605528770456101*^9, 
  3.6055293968894043`*^9, 3.6055317213005247`*^9, 3.609186877527731*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.605464900447288*^9, 3.605528770456101*^9, 
  3.6055293968894043`*^9, 3.6055317213005247`*^9, 3.609187101244952*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.605464900447288*^9, 3.605528770456101*^9, 
  3.6055293968894043`*^9, 3.6055317213005247`*^9, 3.609187146286689*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["rotation by pi", "Subsection",
 CellChangeTimes->{{3.6055221436742697`*^9, 3.605522146642028*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisAtDepth6Rotated", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Nest", "[", 
       RowBox[{"GPAFourierTransformTwice", ",", "#", ",", "3"}], "]"}], "]"}],
      "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "projectionsAtDepth6", "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", "isoAtDepth6", ",", 
      RowBox[{"GPAConjugate", "[", "isoAtDepth6", "]"}], ",", 
      RowBox[{
      "projectionsAtDepth6", "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.599486948223431*^9, 3.599487006072913*^9}, {
  3.6054621066365757`*^9, 3.605462177877886*^9}, {3.6054668427071037`*^9, 
  3.605466842856242*^9}, {3.605467035226128*^9, 3.605467036953808*^9}, {
  3.605530402815316*^9, 3.605530404286261*^9}, {3.605530466060605*^9, 
  3.605530498651848*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Calculate", " ", "null", " ", "vectors", " ", "when", " ", "\[Lambda]"}], 
   "=", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6054626583278637`*^9, 3.605462667503311*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"possibleNullVectorsAtDepth6", "=", 
  RowBox[{
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"GPACoefficients", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "projectionsAtDepth6", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], ",", "isoAtDepth6", ",", 
           RowBox[{"reduceWithCoefficients", "[", 
            RowBox[{"GPAConjugate", "[", "isoAtDepth6", "]"}], "]"}], ",", 
           RowBox[{
           "projectionsAtDepth6", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}], "}"}], "~", "Join", "~", 
         "basisAtDepth6Rotated"}], ")"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], "]"}], "//", 
   "RootReduce"}]}]], "Input",
 CellChangeTimes->{{3.605462212638672*^9, 3.605462298209794*^9}, {
  3.6054623427807093`*^9, 3.6054624155185833`*^9}, {3.6054670449299183`*^9, 
  3.60546704650569*^9}, {3.605530521851699*^9, 3.605530531193514*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.605462265763768*^9, 3.605462299430497*^9}, 
   3.605462343521481*^9, {3.605462373565741*^9, 3.60546241675543*^9}, 
   3.605466851163169*^9, 3.605468281995055*^9, 3.60553214839528*^9, 
   3.609187282426465*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "they", " ", "are", " ", "still", " ", "null", " ", "vectors",
    " ", "without", " ", "specializing", " ", "\[Lambda]"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6054626697021427`*^9, 3.605462679836153*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"reduceWithCoefficients", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"reduceWithCoefficients", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"GPACoefficients", "/@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "projectionsAtDepth6", "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}], ",", "isoAtDepth6", ",", 
               RowBox[{"reduceWithCoefficients", "[", 
                RowBox[{"GPAConjugate", "[", "isoAtDepth6", "]"}], "]"}], ",", 
               RowBox[{
               "projectionsAtDepth6", "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}]}], "}"}], "~", "Join", "~", 
             "basisAtDepth6Rotated"}], ")"}]}], "]"}], ".", "#"}], "]"}], 
       "]"}], "]"}], "&"}], "/@", "possibleNullVectorsAtDepth6"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.6054624237948*^9, 3.6054626201241283`*^9}, {
  3.6054670286331987`*^9, 3.605467032034635*^9}, {3.605530541559503*^9, 
  3.605530557335412*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.605462521091861*^9, 3.605462621994944*^9}, 
   3.605466862790461*^9, 3.605532172488771*^9, 3.609187306591256*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rotationMatrixAtDepth6", "=", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{"-", 
     RowBox[{"Reverse", "[", 
      RowBox[{"possibleNullVectorsAtDepth6", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "4"}]}], "\[RightDoubleBracket]"}], "]"}]}], "]"}],
    "//", "ToRadicals"}]}]], "Input",
 CellChangeTimes->{{3.6054667105919313`*^9, 3.6054667496412077`*^9}, {
  3.605466784652259*^9, 3.6054667947843847`*^9}, {3.605466890352744*^9, 
  3.605466893549324*^9}, {3.6054682641389847`*^9, 3.605468264448852*^9}, {
  3.60553057266287*^9, 3.605530578941456*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.605466732017305*^9, 3.605466750152934*^9}, {
   3.605466786766721*^9, 3.605466795257473*^9}, 3.6054668629217052`*^9, 
   3.605466894120454*^9, 3.605468265041812*^9, 3.6054682991437607`*^9, 
   3.6055321726521*^9, 3.609187306748493*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "rotationMatrixAtDepth6", "]"}]], "Input",
 CellChangeTimes->{{3.605468305256997*^9, 3.6054683104414473`*^9}, 
   3.605530576927052*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"1", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.60546831083615*^9, 3.605532172777711*^9, 
  3.60918730685225*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["No other 2D2's", "Section",
 CellChangeTimes->{{3.6052004950256243`*^9, 3.605200498830927*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "TODO", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6052008354045677`*^9, 3.6052008401650352`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", 
  RowBox[{"(", 
   RowBox[{"G2D2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
       "]"}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.556479467850026*^9, 3.556479477405138*^9}, {
  3.5564795120872307`*^9, 3.556479550172243*^9}, {3.561322942346719*^9, 
  3.56132294271397*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    {Thickness[0.013159033899195378`], 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGH+4VdfU+KDByKdumoXTvJ7/DD8Nk6
1j0GDhZbTpTtU+B3mFU+Z5Eyg6HD0QzZUF1RPof1zM97TtgaOkzr/uF3ZhOP
g8r0/xPqig0dNC6of3Jh5XZ48kn+0vn5hg7fXlaccZDgdLh9vbHY7aChQ13P
zuzM72wO39jiZ+RcM3Swyd4em7GOxUHe8WPymbuGDiWOtadjUpng8rqK8l9y
XBjg+rmTuR371v2xh5lvYgwEwT/tYfYLMrYHqPZ9s4e5777UDa2DZV/sYe6/
de57cLLKZ3uY/6zB9n+yh/kfJv8AyD+iaQDXv++guFrwaX24+Y8ixLcLBujD
7fdp4fVf/0QP7j4FoLPFevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQ
g4cPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwB9yuoK
        "]]}, 
      LineBox[{{2.58516, 16.448800000000002`}, {30.931599999999992`, 
       16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwc7hd29T0pMnDIP9dxiUnTweGH4bN1
rHsMHPS1VgoXyDk4zCqfs0iZwdDBMNRAayuvg8N65uc9J2wNHfLi2c9Jvrd3
UJn+f0JdsaEDs4mgWcpOe4cnn+QvnZ9v6LDshYfe/mp7h9vXG4vdDho63LCt
jFhgbu/wjS1+Rs41QwfZLzlhte/sHOQdPyafuWvooPKkeV7sUju4vI+DcKJz
oh1c/8mFrtsWK9vBzT8F5H9+awu3v+6mbeWKg7Zw90k8ihA3X2ALd/+JkIMr
RLpt4f47ADKg2Rbuf5j8AyD/iKYBXP++g+Jqwaf14eYDhbcLBujD7fdp4fVf
/0QP7j4F+S85Yj16cPc3sBztN/TUg/tvAn+V2Ws5Pbj/C6R5H+gK6MHDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEy3+mH
        "]]}, 
      LineBox[{{30.931599999999992`, 16.448800000000002`}, {59.2785, 
       16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s/hfmFX35MiA4cIJ7sXmaF+Dj8Mn61j
3WPgcGbV+avXvPwcZpXPWaTMYOgQsEOuVdrKz2E98/OeE7aGDgVAbZ+U/RxU
pv+fUFds6LDdoemROKefw5NP8pfOzzd0WPMrJtf1la/D7euNxW4HDR3uAGmz
E74O39jiZ+RcM3Q4/z348dLFvg7yjh+Tz9w1dDgH5IvWI+T91k9J5YhF6JeY
eoXTws4Xbj6Qyo9X9oXbv+yYt7klry/cff+BoP6PD9z9R5zWZr776AP33x5W
IRH7dz5w/8PkHwD5RzQN4Pr3HRRXCz6tDzf/UYT4dsEAfbj9Pi28/uuf6MHd
pyD/JUesRw/u/gaWo/2Gnnpw/03grzJ7LacH93+BNO8DXQE9ePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AD6M9Fw=
        "]]}, 
      LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 2.27539}}],
       LineBox[{{59.2785, 16.448800000000002`}, {87.62540000000001, 
       30.622299999999992`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
       "]]}, 
     {EdgeForm[{Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDHU3ZNf+NmRz4HuhOeOEQ5uBUsaXQ
pZbFwW3KN7b51mEOXUy1Sv7z2Bw4pOfFORqHOZw7NK+sopvDQYIljE9XI8xB
a7OjmqQll4PVff/e/VJhDtvO9r7snM3tYGazNyiMG6ifZ3WF8nIeh3Orzl/1
+xXqcCTzYLddAK/DiV07etlehDrU3P9xy7gbwt93FSHfIXbz3PYjoXD9OZw/
F/hvDYWbf+Pc9+DHy0Ph9hsv2mJ+YU4o3H339/HNKZ4SCne/Y8LTC1r9oXD/
7T0orhbcGwr3P0y+rrPi9Z+r/+1h+o9lyIb6TvltDzN/wqJzd5x3fbeH2X/r
ueEp4/gv9jD3LX75JqVg1kd7mPuvbfR6OZPtvT3MfwlnGZssk97Yw/z/pN1L
Oa3stT0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AZrn7
5Q==
        "]]}}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5jDf58WXv/5dg58D3QnvHAIcxCWPfk0
/4Wdg9uUb2zzrcMcekoLpXt17B04pOfFORqHOezI5vxpkGXvIMESxqerEebw
SASoYb69g9V9/979UmEO4W0W10zP2DuY2ewNCuMOc0i9+jxr9Vt7h3Orzl/1
+xXqsKb7dkYGo4PDiV07etlehDrsNZipJcEK4e+7ipDvELt5bvuRULj+HM6f
C/y3hsLNv3Hue/Dj5aFw+40XbTG/MCcU7r77+/jmFE8JhbvfMeHpBa3+ULj/
9h4UVwvuDYX7HybP4NvCqx9mB9fPtIdVSETIDm7+lPbWqOIrtnD7veY2qB2a
Zwt335ZXxVtLi2zh7k+JvePGHGgL99+bR2ZSD6xt4f6/k8GQ32hiCw8fmDws
/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwAtfepp
        "]]}, 
      LineBox[{{87.62540000000001, 2.27539}, {115.97199999999998`, 
       16.448800000000002`}}], 
      LineBox[{{87.62540000000001, 30.622299999999992`}, {115.97199999999998`,
        16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKzD/cKuvidFBg45z3+vlA2Pdfhh+Gwd
6x4Dh1MLXbddDox1mFU+Z5Eyg6GDwoaijFLPWIf1zM97TtgaOnibdzom2MU6
qEz/P6Gu2NABZN5Hg1iHJ5/kL52fb+gwxbk7p10x1uH29cZit4OGDnlCzQfq
BGIdvrHFz8i5Zugw4W2Nvem/GAd5x4/JZ+4aOhwCWvDmdQxcvunAqYVPb8XA
9W+Ta31dezoGbr5/7/Q8oX0xcPtN4nZ5MmyOgbsv5PHS2UtWxcDdPwPogJil
MXD/vQncIde6OAbuf5j8AyD/iKYBXP++g+Jqwaf14eY/ihDfLhigD7ffp4XX
f/0TPbj7FOS/5Ij16MHd38BytN/QUw/uvwn8VWav5fTg/i+Q5n2gK6AHDx+Y
PCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAETi9LE=
        "]]}, 
      LineBox[{{115.97199999999998`, 16.448800000000002`}, {
       144.31899999999996`, 16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
       "]]}, 
     {Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMnhfmFX35MiAwc+3U1zF5olOfwwfLaO
dY+Bw4aijIl/jZMcZpXPWaTMYOjgYBq367x+ksN65uc9J2wNHTbNfb/cTSvJ
QWX6/wl1xYYOf65UvJygnOTw5JP8pfPzDR3EWcL47konOdy+3ljsdtDQ4Vvw
46WRwkkO39jiZ+RcM3SY8LbG3pQryUHe8WPymbuGDlrtYjcFGBHynNcXF/T+
SITrV2FrnHrzQyLc/AJbruvKrxLh9j9aOvvIrCeJcPcBnf8250Ei3P0i69wf
nribCPff/vlS+nfvJML9D5N/AOQf0TSA6993UFwt+LQ+3PxHEeLbBQP04fb7
tPD6r3+iB3efgvyXHLEePbj7G1iO9ht66sH9N4G/yuy1nB7c/wXSvA90BfTg
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAf2PylA==
        "]]}, 
      LineBox[{{144.31899999999996`, 16.448800000000002`}, {
       172.66599999999997`, 16.448800000000002`}}]}, 
     {Thickness[0.0052438750088293585`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
       "]]}, 
     {EdgeForm[{Thickness[0.0052438750088293585`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1Id7hd29T0pMnC4trjAds/BVIcfhs/W
se4xcKh4qWYosT/VYVb5nEXKDIYOHGtkol7tSnVYz/y854StoUOVyDr3xK2p
DirT/0+oKzZ0OOZt3rl6XarDk0/yl87PN3R4CFTwfVmqw+3rjcVuBw0dDpxa
6FoyL9XhG1v8jJxrhg6RKdb3/aemOsg7fkw+c9fQ4VXgDjntHoR8uOWWE8ua
Efp5dTfN/ViNML/G3jTOqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiP
D2je+3SE/2HyD4D8I5oGcP37DoqrBZ/Wh5v/KEJ8u2CAPtx+nxZe//VP9ODu
U5D/kiPWowd3fwPL0X5DTz24/ybwV5m9ltOD+79AmveBroAePHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAAkv9+o=
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.01048788160799771], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{2.58516, 16.448800000000002`}, {2.58516, 25.8977}}], 
      LineBox[{{59.2785, 16.448800000000002`}, {59.2785, 25.8977}}], 
      LineBox[{{115.97199999999998`, 16.448800000000002`}, {
       115.97199999999998`, 25.8977}}], 
      LineBox[{{172.66599999999997`, 16.448800000000002`}, {
       172.66599999999997`, 25.8977}}]}},
    AspectRatio->Automatic,
    ImageSize->{175., 33.},
    PlotRange->{{0., 175.}, {0., 33.}}], ",", 
   GraphicsBox[
    {Thickness[0.01419332389509149], 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzR8bcN8ondPhe/DjpbNbDBx2+SnrmupwOnCraNTt
OWvgkLeYcQ9rM4dDS82FzTcFDR32z2JmCS5nd9hQlDGx1t/Qwa7Esfa0CJvD
LemaRKNWQ4e6/MvzZdNZHAJ6p+c1bTR0EDhz8fH3SiaHuDtuzD8uGTq0nQw5
yBHJ4BAgJ5Yl+8LQ4Ynfy4S/8n/sizMmvq15b+igIWnJ/bv3uz1MXsxq/UZv
n8/2MP1vAnfItT55Zw8zX2HXgn2pei/sYfYHzbbYeX/JI3uY+xRPOHIav71j
D3P/BdavusVLrtvD/HcGDK7aw/wPk/8B5FdbG8D1f2gFOvydPtx8UdmTT+uL
9eH2N3jsr5Xl0Ie7LwRk3Ho9uPu3nCjbNz9HD+6/I5e1UyOd9OD+X3J/H98c
Yz14+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AcXPyPA==

        "]]}, 
      LineBox[{{1.75781, 16.517999999999997`}, {30.104699999999998`, 
       16.517999999999997`}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnbr5VfHWVnuH78GPl85uMXCwqYxYEVpn78CtolG3
56yBg6JXdbN+pr1DS82FzTcFDR20UiUf7XC3d9hQlDGx1t/QIYvz54J0aXuH
W9I1iUathg7fSh/M2fjUziGgd3pe00ZDh4cvp27iWWHnEHfHjfnHJUMH+yX3
971LBsrLiWXJvjB0UH3SPO+slJ1DccbEtzXvDR3UgPy1F20R8sGsiyf12sL1
b5Nrff3R3xZufo5Jw3YHKVu4/dcai92+vLWBu6/ty+3rjWds4O7nrzJbHbfd
Bu6//yCw3gbuf5j8DyC/2toArv9D68mQg+/04eaLyp58Wl+sD7e/wWN/rSyH
Ptx9ISDj1uvB3b/lRNm++Tl6cP8duaydGumkB/c/MFj45hjrwcMHJg8LP5h+
WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzAeYY/EM=
        "]]}, 
      LineBox[{{30.104699999999998`, 16.517999999999997`}, {
       58.451599999999985`, 16.517999999999997`}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzV9lttruva/D9+DHS2e3GDj8u1Lxsu+1rwO3ikbd
nrMGDiwmgmZ/Hvg6tNRc2HxT0NChrmdntuMFX4cNRRkTa/0NHQ5d1k6V3OXr
cEu6JtGo1dBB77/iX7v5vg4BvdPzmjYaOkiwhPHlNvg6xN1xY/5xydDh1vXG
4rg4oLycWJbsC0OHC/nx7OcsfR2KMya+rXlv6HARyLcTRcgHqS/oNPjsA9cv
xftAN+GKD9z8L9PvTm7f6QO3f4VdeHTiYh+4+xgruFVWTPKBu//Yrh29Yh0+
cP/trZW1SG/xgfsfJv8DyK+2NoDr/9B6MuTgO324+aKyJ5/WF+vD7W/w2F8r
y6EPd18IyLj1enD3bzlRtm9+jh7cf0eA4RbppAf3/5L7+/jmGOvBwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBtkTvdw==
        "]]}, 
      LineBox[{{58.451599999999985`, 16.517999999999997`}, {86.79840000000002,
        11.7934}}], 
      LineBox[{{58.451599999999985`, 16.517999999999997`}, {86.79840000000002,
        21.2426}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcvnpFtllMU3eIyz367xd3mIPM60dm
VRoaDtMU+0o3soU58M0xXrRlg4ZDxArTs8H/Qh1SO5Jj/2hrOmRMfFtj/znU
Ycetrr+p0zUdunKe/774NNRh8d6D4mwfNB3aToYczLgW6rAvWsHxo5GWg5xF
ukvi0VCHhff38dnEajlIeAT8kdgc6vCieKvo72wtB2ER+2MXFiDkv/y9UnGy
H6E/kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC
/ffjUMqqhIhQuP9h8lvMfxz6wqwO1x/rfYJ9b7Ua3PyPyWdiqxnU4PYXxLOf
k5yqCnffLemaxCYbVbj7jcp1Fef/VIH7r8xfTizqvArc/yubAj3nHlCBhw9M
HhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANAG89I=
        "]]}}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eL3yo+XeMMcSplmcUjbmTrE5R7994s7zKH/0FcN
m3ZTh2mKfaUb2cIcDDnWyESdNnWIWGF6NvhfqIPblG9s/znMHDImvq2x/xzq
sFudn3urnZlDV87z3xefhjpUN+v7sGWbObSdDDmYcS3UoRiksMfMQc4i3SXx
aKhD3/Q8ocULzRwkPAL+SGwOddhxkeEe00ozB2ER+2MXFiDkv/y9UnGyH6E/
kyG/MaEBYb6cWJbv5yKE/Qctlb3upyPc9y/1+5PG+FC4+xunOndbRIXC/ffj
UMqqhIhQuP9h8mVA/u8vJnD9ZYXSvA82mMDN57CdHWpfbAK3f18QMKRsTeDu
01jQucFR0ATu/htCnxzPvzeG+y9hho/omlvGcP8HgAy6bAwPH5g8LPxg+mHh
CzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAlArpEA==
        "]]}, 
      LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 
       2.3445299999999993`}}], 
      LineBox[{{86.79840000000002, 11.7934}, {115.14499999999998`, 11.7934}}],
       LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
       21.2426}}], 
      LineBox[{{86.79840000000002, 21.2426}, {115.14499999999998`, 
       30.6914}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHwLeXP844yORw62ddloJSrEMa/xam
xVysDnKtrwNvyMQ6fBA0VJ2kze5gw3V9cY1IrEPcVqOH2yU4HZRuAzVwxjrI
71qwL/UYl8MuTx6m/79jHBY8SHJ9q8Hj8G75Me/pb2Ic/F4m/J1vwuuwzv1h
1YTbMQ6zpjTlnb/L6/CgSmSd+8kYhw+L1iucleBzEAIq+LcNIX/JN0ngx1KE
frY1MlETpiHMny+lf1elMwZuf8vrwB1CdTFw9y0psOXaXhoDd/+L3ys/5hXE
wP1nc9+/d3peDNz/MPmQXPOD0ysY4PoPR9VwNaz/Yw8zXyJfe2/Z1R/2MPtP
a1+/nVb11R7mvj9Lbi1fvPWTPcz9F95NSGqY98Ee5r/LVqtmLZjxzh7m/yud
LMFn17y1h4UPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBh
FAbn
        "]]}}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHr16RbRbT1B1u/azLUlCKdZB5/cis
SkPDQa71deANmVgHvjnGi7Zs0HCw4bq+uEYk1iG1Izn2j7amg9JtoAbOWIcd
t7r+pk7XdNjlycP0/3eMw+K9B8XZPmg6vFt+zHv6mxiHfdEKjh+NtBzWuT+s
mnA7xmHh/X18NrFaDg+qRNa5n4xxeFG8VfR3tpaDEFDBv20I+Uu+SQI/liL0
s62RiZowDWH+fCn9uyqdMXD7W14H7hCqi4G7b0mBLdf20hi4+1/8XvkxryAG
7j+b+/690/Ni4P6HyW8x/3HoC7M6XH+s9wn2vdVqcPM/Jp+JrWZQg9tfEM9+
TnKqKtx9t6RrEptsVOHuNyrXVZz/UwXuvzJ/ObGo8ypw/69sCvSce0AFHj4w
eVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAL5w8QQ=
        "]]}}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHUqZZHNJ2pg63ftZlKSjFOvQf+qph
027qINf6OvCGTKyDIccamajTpg42XNcX14jEOrhN+cb2n8PMQek2UANnrMNu
dX7urXZmDrs8eZj+/45xqG7W92HLNnN4t/yY9/Q3MQ7FGRPf1vSYOaxzf1g1
4XaMQ9/0PKHFC80cHlSJrHM/GeOw4yLDPaaVZg5CQAX/tiHkL/kmCfxYitDP
BnTGhGkI8+dL6d9V6YyB29/yOnCHUF0M3H1LCmy5tpfGwN3/4vfKj3kFMXD/
2dz3752eFwP3P0y+DMj//cUErr+sUJr3wQYTuPkctrND7YtN4PbvC5qm2Gdr
AnefxoLODY6CJnD33xD65Hj+vTHcfwkzfETX3DKG+z9ATizL97IxPHxg8rDw
g+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIJ05kI=
        "]]}}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
       "]]}, 
     {Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3Sp289x35ViHkBKV6f832Dnc+lmXpaAU65Bn0rBd
4Zedg1zr68AbMrEO/FVmq+3s7B1suK4vrhGJdVBha5z6uNreQek2UANnrMNM
ENho77DLk4fp/+8Yh8ivO2+9umvv8G75Me/pb2Icgm5J1yT+t3dY5/6wasLt
GIdtLTUXnLkcHB5UiaxzPxnjcHqh67bPvA4OQkAF/7Yh5C/5Jgn8WIrQz7ZG
JmrCNIT586X076p0xsDtb3kduEOoLgbuviUFtlzbS2Pg7n/xe+XHvIIYuP9s
7vv3Ts+LgfsfJm+55UTZvXQ7uP7peULNB5Tt4OY3PTo+Q/qZLdx+Hv/1U1I3
2MLd5/25L1ikxRbu/hA+3U1zk2zh/rME2lvuawv3P//SvQfF3Wzh4QOTh4Uf
TD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAMWf3+g==
        "]]}, 
      LineBox[{{115.14499999999998`, 11.7934}, {143.492, 
       16.517999999999997`}}], 
      LineBox[{{115.14499999999998`, 21.2426}, {143.492, 
       16.517999999999997`}}]}, 
     {Thickness[0.005656039572193959], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
       "]]}, 
     {EdgeForm[{Thickness[0.005656039572193959], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQzc2k3S4mm+TwPfjx0tktBg7bPv+9oiWT5MCtolG3
56yBQ4TllhNtkkkOLTUXNt8UNHR48XvlxwjRJIcNRRkTa/0NHaJSrO+f509y
uCVdk2jUauiwdPYRBSnOJIeA3ul5TRsNHQ6cWuiaxpjkEHfHjfnHJUOHBVL6
dx/9SHQIkBPLkn1h6AA0vmzf+0SH4oyJb2veGzpc8k0SmPUMIb9x7vvlYvcS
4frPAEHStUS4+RIsYXxrzyfC7e/Kef5b+VQi3H1A61S+HU2Eu39PyWSJoMOJ
cP+lpwHBoUS4/2HyP4D8amsDuP4PrSdDDr7Th5svKnvyaX2xPtz+Bo/9tbIc
+nD3hYCMW68Hdz/Im/Nz9OD+O3JZOzXSSQ/u/yX39/HNMdaDhw9MHhZ+MP2w
8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAJnf+KE=
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.01131222107762687], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{1.75781, 16.517999999999997`}, {1.75781, 
       19.667599999999997`}}], 
      LineBox[{{58.451599999999985`, 16.517999999999997`}, {
       58.451599999999985`, 19.667599999999997`}}], 
      LineBox[{{115.14499999999998`, 2.3445299999999993`}, {
       115.14499999999998`, 5.494139999999999}}], 
      BezierCurveBox[{{115.14499999999998`, 11.7934}, {112.53899999999997`, 
       14.398800000000001`}, {112.53899999999997`, 18.6371}, {
       115.14499999999998`, 21.2426}},
       SplineDegree->3], 
      LineBox[{{115.14499999999998`, 30.6914}, {115.14499999999998`, 
       33.841}}]}},
    AspectRatio->Automatic,
    ImageSize->{146., 34.},
    PlotRange->{{0., 146.}, {0., 34.}}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5564795346407547`*^9, 3.556479550618885*^9}, 
   3.5564797659502707`*^9, 3.5564813789223146`*^9, 3.5611423734778337`*^9, 
   3.561323014298417*^9, 3.561405493101804*^9, 3.561747084828805*^9, 
   3.576351288851556*^9, 3.576352223408587*^9, 3.5898862967096777`*^9, 
   3.599413223884356*^9, 3.599413342811006*^9, 3.599419837890279*^9, 
   3.599419897255086*^9, 3.599428785163221*^9, 3.5994319238632793`*^9, 
   3.605174939855205*^9, 3.6052008574699163`*^9, 3.609198987166954*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}], "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"49264", "-", 
       RowBox[{"33568", " ", "#1"}], "+", 
       RowBox[{"35568", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"11824", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"38272", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"20328", " ", 
        SuperscriptBox["#1", "5"]}], "+", 
       RowBox[{"19324", " ", 
        SuperscriptBox["#1", "6"]}], "-", 
       RowBox[{"13588", " ", 
        SuperscriptBox["#1", "7"]}], "-", 
       RowBox[{"6079", " ", 
        SuperscriptBox["#1", "8"]}], "+", 
       RowBox[{"4132", " ", 
        SuperscriptBox["#1", "9"]}], "+", 
       RowBox[{"1092", " ", 
        SuperscriptBox["#1", "10"]}], "-", 
       RowBox[{"724", " ", 
        SuperscriptBox["#1", "11"]}], "-", 
       RowBox[{"122", " ", 
        SuperscriptBox["#1", "12"]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["#1", "13"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["#1", "14"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["#1", "15"]}], "+", 
       SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RedefineLopsidedDimension", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5994222177313957`*^9, 3.599422239436462*^9}, 
   3.599422327183175*^9, 3.605200756362075*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"equationsForOtherChirality", "=", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"S2Equation", "[", 
       RowBox[{"G2D2", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[Pi]", " ", 
          RowBox[{"\[ImaginaryI]", "/", "3"}]}], "]"}]}], "]"}], "[", "cc", 
      "]"}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{"x", ",", 
       RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.576351287253645*^9, 3.576351376475811*^9}, {
   3.5763514089226007`*^9, 3.576351409993568*^9}, 3.576352027149498*^9, {
   3.60520050297082*^9, 3.6052005206816883`*^9}, {3.609181002200861*^9, 
   3.609181043917328*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {3., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"cc", "[", "1", "]"}], "2"]}], ",", 
           RowBox[{
            RowBox[{"AlgebraicNumber", "[", 
             RowBox[{
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"49264", "-", 
                  RowBox[{"33568", " ", "#1"}], "+", 
                  RowBox[{"35568", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"11824", " ", 
                   SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"38272", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"20328", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"19324", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                  RowBox[{"13588", " ", 
                   SuperscriptBox["#1", "7"]}], "-", 
                  RowBox[{"6079", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                  RowBox[{"4132", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                  RowBox[{"1092", " ", 
                   SuperscriptBox["#1", "10"]}], "-", 
                  RowBox[{"724", " ", 
                   SuperscriptBox["#1", "11"]}], "-", 
                  RowBox[{"122", " ", 
                   SuperscriptBox["#1", "12"]}], "+", 
                  RowBox[{"84", " ", 
                   SuperscriptBox["#1", "13"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["#1", "14"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["#1", "15"]}], "+", 
                  SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["29799", "6290"], ",", 
                RowBox[{"-", 
                 FractionBox["28893", "6290"]}], ",", 
                FractionBox["74693", "12580"], ",", 
                RowBox[{"-", 
                 FractionBox["17991", "12580"]}], ",", 
                RowBox[{"-", 
                 FractionBox["51213", "25160"]}], ",", 
                FractionBox["1537", "680"], ",", 
                FractionBox["40201", "50320"], ",", 
                RowBox[{"-", 
                 FractionBox["9927", "10064"]}], ",", 
                RowBox[{"-", 
                 FractionBox["3573", "25160"]}], ",", 
                FractionBox["9929", "50320"], ",", 
                FractionBox["5", "296"], ",", 
                RowBox[{"-", 
                 FractionBox["1201", "50320"]}], ",", 
                RowBox[{"-", 
                 FractionBox["11", "6290"]}], ",", 
                FractionBox["133", "50320"], ",", 
                RowBox[{"-", 
                 FractionBox["19", "50320"]}], ",", "0"}], "}"}]}], "]"}], 
            "+", 
            RowBox[{
             RowBox[{"AlgebraicNumber", "[", 
              RowBox[{
               RowBox[{"Root", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "&"}],
                  ",", "10"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"\[LeftSkeleton]", "5", "\[RightSkeleton]"}], 
                   RowBox[{"\[LeftSkeleton]", "4", "\[RightSkeleton]"}]]}], 
                 ",", 
                 RowBox[{"\[LeftSkeleton]", "15", "\[RightSkeleton]"}]}], 
                "}"}]}], "]"}], " ", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]}], ",", 
           RowBox[{"\[LeftSkeleton]", "135", "\[RightSkeleton]"}], ",", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"AlgebraicNumber", "[", 
                 RowBox[{
                  RowBox[{"Root", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"49264", "-", 
                    RowBox[{"33568", " ", "#1"}], "+", 
                    RowBox[{"35568", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"11824", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                    RowBox[{"38272", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"20328", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                    RowBox[{"19324", " ", 
                    SuperscriptBox["#1", "6"]}], "-", 
                    RowBox[{"13588", " ", 
                    SuperscriptBox["#1", "7"]}], "-", 
                    RowBox[{"6079", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                    RowBox[{"4132", " ", 
                    SuperscriptBox["#1", "9"]}], "+", 
                    RowBox[{"1092", " ", 
                    SuperscriptBox["#1", "10"]}], "-", 
                    RowBox[{"724", " ", 
                    SuperscriptBox["#1", "11"]}], "-", 
                    RowBox[{"122", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["#1", "13"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["#1", "14"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["#1", "15"]}], "+", 
                    SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["338323", "62900"]}], ",", 
                    RowBox[{"-", 
                    FractionBox["86679", "62900"]}], ",", 
                    FractionBox["224079", "125800"], ",", 
                    RowBox[{"-", 
                    FractionBox["53973", "125800"]}], ",", 
                    RowBox[{"-", 
                    FractionBox["153639", "251600"]}], ",", 
                    FractionBox["4611", "6800"], ",", 
                    FractionBox["120603", "503200"], ",", 
                    RowBox[{"-", 
                    FractionBox["29781", "100640"]}], ",", 
                    RowBox[{"-", 
                    FractionBox["10719", "251600"]}], ",", 
                    FractionBox["29787", "503200"], ",", 
                    FractionBox["3", "592"], ",", 
                    RowBox[{"-", 
                    FractionBox["3603", "503200"]}], ",", 
                    RowBox[{"-", 
                    FractionBox["33", "62900"]}], ",", 
                    FractionBox["399", "503200"], ",", 
                    RowBox[{"-", 
                    FractionBox["57", "503200"]}], ",", "0"}], "}"}]}], "]"}],
                 " ", 
                RowBox[{"cc", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"AlgebraicNumber", "[", 
                 RowBox[{
                  RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ",", 
                  RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
                 "]"}], " ", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]}], 
              ")"}], "2"]}]}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 219, 23653002703718912540, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 219, 23653002703718912540, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 219, 23653002703718912540, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[219]]], "Output",
 CellChangeTimes->{3.605200869046693*^9, 3.609199066286808*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", "equationsForOtherChirality", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.605201356650247*^9, 3.609199071903183*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"equationsForOtherOtherChirality", "=", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"S2Equation", "[", 
       RowBox[{"G2D2", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Pi]", " ", 
          RowBox[{"\[ImaginaryI]", "/", "3"}]}], "]"}]}], "]"}], "[", "cc", 
      "]"}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{"x", ",", 
       RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.576351287253645*^9, 3.576351376475811*^9}, {
   3.5763514089226007`*^9, 3.576351409993568*^9}, 3.576352027149498*^9, {
   3.60520050297082*^9, 3.6052005206816883`*^9}, {3.609181002200861*^9, 
   3.609181043917328*^9}, {3.6091991110013847`*^9, 3.609199120928653*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {3., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 221, 23653002703718912540, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 221, 23653002703718912540, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 221, 23653002703718912540, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[221]]], "Output",
 CellChangeTimes->{3.605200869046693*^9, 3.609199066286808*^9, 
  3.6091991996418533`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", "equationsForOtherOtherChirality", 
  "]"}]], "Input",
 CellChangeTimes->{{3.609199114611431*^9, 3.609199115145831*^9}}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.605201356650247*^9, 3.609199071903183*^9, 
  3.609199205024417*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["double checking for one chirality...", "Subsubsection",
 CellChangeTimes->{{3.609199126446457*^9, 3.60919913233423*^9}, {
  3.609236669093709*^9, 3.6092366730663*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"equationsForOtherChirality", "\[LeftDoubleBracket]", 
    RowBox[{"1", ";;", "5"}], "\[RightDoubleBracket]"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6052009675599833`*^9, 3.605200984550076*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cc", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cc", "[", "1", "]"}], "\[Rule]", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6052009701039963`*^9, 3.605200984962481*^9}, 
   3.605201256028036*^9, 3.609236660130918*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"equationsForOtherChirality", "\[LeftDoubleBracket]", 
      RowBox[{"6", ";;", "10"}], "\[RightDoubleBracket]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cc", "[", "1", "]"}], "\[Rule]", "1"}], "}"}]}], ")"}], 
   "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.605200992940833*^9, 3.6052010817403593`*^9}, {
  3.605201249262035*^9, 3.605201270554613*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"49264", "-", 
          RowBox[{"33568", " ", "#1"}], "+", 
          RowBox[{"35568", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"11824", " ", 
           SuperscriptBox["#1", "3"]}], "-", 
          RowBox[{"38272", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"20328", " ", 
           SuperscriptBox["#1", "5"]}], "+", 
          RowBox[{"19324", " ", 
           SuperscriptBox["#1", "6"]}], "-", 
          RowBox[{"13588", " ", 
           SuperscriptBox["#1", "7"]}], "-", 
          RowBox[{"6079", " ", 
           SuperscriptBox["#1", "8"]}], "+", 
          RowBox[{"4132", " ", 
           SuperscriptBox["#1", "9"]}], "+", 
          RowBox[{"1092", " ", 
           SuperscriptBox["#1", "10"]}], "-", 
          RowBox[{"724", " ", 
           SuperscriptBox["#1", "11"]}], "-", 
          RowBox[{"122", " ", 
           SuperscriptBox["#1", "12"]}], "+", 
          RowBox[{"84", " ", 
           SuperscriptBox["#1", "13"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "14"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "15"]}], "+", 
          SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1913421409", "2232226280"], ",", 
        RowBox[{"-", 
         FractionBox["18628553741", "11161131400"]}], ",", 
        FractionBox["689498552491", "379478467600"], ",", 
        RowBox[{"-", 
         FractionBox["473335101849", "379478467600"]}], ",", 
        RowBox[{"-", 
         FractionBox["38551839423", "151791387040"]}], ",", 
        FractionBox["142093549191", "151791387040"], ",", 
        RowBox[{"-", 
         FractionBox["509127944457", "1517913870400"]}], ",", 
        RowBox[{"-", 
         FractionBox["22212377025", "60716554816"]}], ",", 
        FractionBox["69018221847", "379478467600"], ",", 
        FractionBox["30858480217", "379478467600"], ",", 
        RowBox[{"-", 
         FractionBox["34712577887", "758956935200"]}], ",", 
        RowBox[{"-", 
         FractionBox["1242748307", "151791387040"]}], ",", 
        FractionBox["132705369", "26170928800"], ",", 
        FractionBox["868207563", "758956935200"], ",", 
        RowBox[{"-", 
         FractionBox["1178822541", "1517913870400"]}], ",", 
        FractionBox["151444947", "1517913870400"]}], "}"}]}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.605201271102792*^9, 3.609236660315074*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"equationsForOtherChirality", "\[LeftDoubleBracket]", 
      RowBox[{"21", ";;", "26"}], "\[RightDoubleBracket]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cc", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"49264", "-", 
              RowBox[{"33568", " ", "#1"}], "+", 
              RowBox[{"35568", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"11824", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
              RowBox[{"38272", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{"20328", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
              RowBox[{"19324", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"13588", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
              RowBox[{"6079", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
              RowBox[{"4132", " ", 
               SuperscriptBox["#1", "9"]}], "+", 
              RowBox[{"1092", " ", 
               SuperscriptBox["#1", "10"]}], "-", 
              RowBox[{"724", " ", 
               SuperscriptBox["#1", "11"]}], "-", 
              RowBox[{"122", " ", 
               SuperscriptBox["#1", "12"]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["#1", "13"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["#1", "14"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["#1", "15"]}], "+", 
              SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1913421409", "2232226280"], ",", 
            RowBox[{"-", 
             FractionBox["18628553741", "11161131400"]}], ",", 
            FractionBox["689498552491", "379478467600"], ",", 
            RowBox[{"-", 
             FractionBox["473335101849", "379478467600"]}], ",", 
            RowBox[{"-", 
             FractionBox["38551839423", "151791387040"]}], ",", 
            FractionBox["142093549191", "151791387040"], ",", 
            RowBox[{"-", 
             FractionBox["509127944457", "1517913870400"]}], ",", 
            RowBox[{"-", 
             FractionBox["22212377025", "60716554816"]}], ",", 
            FractionBox["69018221847", "379478467600"], ",", 
            FractionBox["30858480217", "379478467600"], ",", 
            RowBox[{"-", 
             FractionBox["34712577887", "758956935200"]}], ",", 
            RowBox[{"-", 
             FractionBox["1242748307", "151791387040"]}], ",", 
            FractionBox["132705369", "26170928800"], ",", 
            FractionBox["868207563", "758956935200"], ",", 
            RowBox[{"-", 
             FractionBox["1178822541", "1517913870400"]}], ",", 
            FractionBox["151444947", "1517913870400"]}], "}"}]}], "]"}]}]}], 
      "}"}]}], ")"}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.605200992940833*^9, 3.6052010817403593`*^9}, {
  3.605201249262035*^9, 3.605201286261696*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.605201021140706*^9, 3.6052010820547953`*^9}, {
   3.6052012569012012`*^9, 3.605201286703664*^9}, 3.6092366603799543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
     "equationsForOtherChirality", "\[LeftDoubleBracket]", "27", 
      "\[RightDoubleBracket]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cc", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"49264", "-", 
              RowBox[{"33568", " ", "#1"}], "+", 
              RowBox[{"35568", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"11824", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
              RowBox[{"38272", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{"20328", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
              RowBox[{"19324", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"13588", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
              RowBox[{"6079", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
              RowBox[{"4132", " ", 
               SuperscriptBox["#1", "9"]}], "+", 
              RowBox[{"1092", " ", 
               SuperscriptBox["#1", "10"]}], "-", 
              RowBox[{"724", " ", 
               SuperscriptBox["#1", "11"]}], "-", 
              RowBox[{"122", " ", 
               SuperscriptBox["#1", "12"]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["#1", "13"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["#1", "14"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["#1", "15"]}], "+", 
              SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1913421409", "2232226280"], ",", 
            RowBox[{"-", 
             FractionBox["18628553741", "11161131400"]}], ",", 
            FractionBox["689498552491", "379478467600"], ",", 
            RowBox[{"-", 
             FractionBox["473335101849", "379478467600"]}], ",", 
            RowBox[{"-", 
             FractionBox["38551839423", "151791387040"]}], ",", 
            FractionBox["142093549191", "151791387040"], ",", 
            RowBox[{"-", 
             FractionBox["509127944457", "1517913870400"]}], ",", 
            RowBox[{"-", 
             FractionBox["22212377025", "60716554816"]}], ",", 
            FractionBox["69018221847", "379478467600"], ",", 
            FractionBox["30858480217", "379478467600"], ",", 
            RowBox[{"-", 
             FractionBox["34712577887", "758956935200"]}], ",", 
            RowBox[{"-", 
             FractionBox["1242748307", "151791387040"]}], ",", 
            FractionBox["132705369", "26170928800"], ",", 
            FractionBox["868207563", "758956935200"], ",", 
            RowBox[{"-", 
             FractionBox["1178822541", "1517913870400"]}], ",", 
            FractionBox["151444947", "1517913870400"]}], "}"}]}], "]"}]}], 
       ",", 
       RowBox[{
        RowBox[{"cc", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"cc", "[", "4", "]"}]], 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"49264", "-", 
               RowBox[{"33568", " ", "#1"}], "+", 
               RowBox[{"35568", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"11824", " ", 
                SuperscriptBox["#1", "3"]}], "-", 
               RowBox[{"38272", " ", 
                SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"20328", " ", 
                SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"19324", " ", 
                SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"13588", " ", 
                SuperscriptBox["#1", "7"]}], "-", 
               RowBox[{"6079", " ", 
                SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"4132", " ", 
                SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"1092", " ", 
                SuperscriptBox["#1", "10"]}], "-", 
               RowBox[{"724", " ", 
                SuperscriptBox["#1", "11"]}], "-", 
               RowBox[{"122", " ", 
                SuperscriptBox["#1", "12"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["#1", "13"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["#1", "14"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["#1", "15"]}], "+", 
               SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["109031493571", "379478467600"]}], ",", 
             RowBox[{"-", 
              FractionBox["317849475599", "379478467600"]}], ",", 
             FractionBox["230485438759", "758956935200"], ",", 
             RowBox[{"-", 
              FractionBox["42203846349", "44644525600"]}], ",", 
             FractionBox["358484588481", "1517913870400"], ",", 
             FractionBox["22562265823", "60716554816"], ",", 
             RowBox[{"-", 
              FractionBox["1809669032493", "3035827740800"]}], ",", 
             RowBox[{"-", 
              FractionBox["354703542737", "3035827740800"]}], ",", 
             FractionBox["375031239033", "1517913870400"], ",", 
             FractionBox["102750910403", "3035827740800"], ",", 
             RowBox[{"-", 
              FractionBox["87889058797", "1517913870400"]}], ",", 
             RowBox[{"-", 
              FractionBox["6279810331", "3035827740800"]}], ",", 
             FractionBox["83137711", "13085464400"], ",", 
             FractionBox["1663931703", "3035827740800"], ",", 
             RowBox[{"-", 
              FractionBox["2421910689", "3035827740800"]}], ",", 
             FractionBox["22331861", "189739233800"]}], "}"}]}], "]"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"cc", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"cc", "[", "4", "]"}]], 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"49264", "-", 
               RowBox[{"33568", " ", "#1"}], "+", 
               RowBox[{"35568", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"11824", " ", 
                SuperscriptBox["#1", "3"]}], "-", 
               RowBox[{"38272", " ", 
                SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"20328", " ", 
                SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"19324", " ", 
                SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"13588", " ", 
                SuperscriptBox["#1", "7"]}], "-", 
               RowBox[{"6079", " ", 
                SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"4132", " ", 
                SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"1092", " ", 
                SuperscriptBox["#1", "10"]}], "-", 
               RowBox[{"724", " ", 
                SuperscriptBox["#1", "11"]}], "-", 
               RowBox[{"122", " ", 
                SuperscriptBox["#1", "12"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["#1", "13"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["#1", "14"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["#1", "15"]}], "+", 
               SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["2485807441", "4464452560"]}], ",", 
             FractionBox["13217606589", "4464452560"], ",", 
             RowBox[{"-", 
              FractionBox["102389598167", "44644525600"]}], ",", 
             FractionBox["4435121157", "1785781024"], ",", 
             FractionBox["562114599", "89289051200"], ",", 
             RowBox[{"-", 
              FractionBox["128868430639", "89289051200"]}], ",", 
             FractionBox["195729738157", "178578102400"], ",", 
             FractionBox["94500011773", "178578102400"], ",", 
             RowBox[{"-", 
              FractionBox["22451596083", "44644525600"]}], ",", 
             RowBox[{"-", 
              FractionBox["1145168453", "8928905120"]}], ",", 
             FractionBox["10872506939", "89289051200"], ",", 
             FractionBox["39803323", "3571562048"], ",", 
             RowBox[{"-", 
              FractionBox["41265357", "3078932800"]}], ",", 
             RowBox[{"-", 
              FractionBox["170639359", "89289051200"]}], ",", 
             FractionBox["328349633", "178578102400"], ",", 
             RowBox[{"-", 
              FractionBox["9138083", "35715620480"]}]}], "}"}]}], "]"}]}]}]}],
       "}"}]}], ")"}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.605200992940833*^9, 3.605201122255678*^9}, {
  3.605201152888026*^9, 3.605201167692349*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.605201021140706*^9, 3.605201123057192*^9}, {
   3.605201158308814*^9, 3.6052011680948153`*^9}, 3.6092366604260597`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"equationsForOtherChirality", "\[LeftDoubleBracket]", 
      RowBox[{"6", ";;", "10"}], "\[RightDoubleBracket]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cc", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], "}"}]}], ")"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.605200992940833*^9, 3.6052010817403593`*^9}, {
   3.605201249262035*^9, 3.605201270554613*^9}, 3.605201309236388*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"49264", "-", 
          RowBox[{"33568", " ", "#1"}], "+", 
          RowBox[{"35568", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"11824", " ", 
           SuperscriptBox["#1", "3"]}], "-", 
          RowBox[{"38272", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"20328", " ", 
           SuperscriptBox["#1", "5"]}], "+", 
          RowBox[{"19324", " ", 
           SuperscriptBox["#1", "6"]}], "-", 
          RowBox[{"13588", " ", 
           SuperscriptBox["#1", "7"]}], "-", 
          RowBox[{"6079", " ", 
           SuperscriptBox["#1", "8"]}], "+", 
          RowBox[{"4132", " ", 
           SuperscriptBox["#1", "9"]}], "+", 
          RowBox[{"1092", " ", 
           SuperscriptBox["#1", "10"]}], "-", 
          RowBox[{"724", " ", 
           SuperscriptBox["#1", "11"]}], "-", 
          RowBox[{"122", " ", 
           SuperscriptBox["#1", "12"]}], "+", 
          RowBox[{"84", " ", 
           SuperscriptBox["#1", "13"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "14"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "15"]}], "+", 
          SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1913421409", "2232226280"]}], ",", 
        FractionBox["18628553741", "11161131400"], ",", 
        RowBox[{"-", 
         FractionBox["689498552491", "379478467600"]}], ",", 
        FractionBox["473335101849", "379478467600"], ",", 
        FractionBox["38551839423", "151791387040"], ",", 
        RowBox[{"-", 
         FractionBox["142093549191", "151791387040"]}], ",", 
        FractionBox["509127944457", "1517913870400"], ",", 
        FractionBox["22212377025", "60716554816"], ",", 
        RowBox[{"-", 
         FractionBox["69018221847", "379478467600"]}], ",", 
        RowBox[{"-", 
         FractionBox["30858480217", "379478467600"]}], ",", 
        FractionBox["34712577887", "758956935200"], ",", 
        FractionBox["1242748307", "151791387040"], ",", 
        RowBox[{"-", 
         FractionBox["132705369", "26170928800"]}], ",", 
        RowBox[{"-", 
         FractionBox["868207563", "758956935200"]}], ",", 
        FractionBox["1178822541", "1517913870400"], ",", 
        RowBox[{"-", 
         FractionBox["151444947", "1517913870400"]}]}], "}"}]}], "]"}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{3.605201271102792*^9, 3.6052013096178007`*^9, 
  3.6092366605293713`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"equationsForOtherChirality", "\[LeftDoubleBracket]", 
      RowBox[{"21", ";;", "26"}], "\[RightDoubleBracket]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cc", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"49264", "-", 
              RowBox[{"33568", " ", "#1"}], "+", 
              RowBox[{"35568", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"11824", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
              RowBox[{"38272", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{"20328", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
              RowBox[{"19324", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"13588", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
              RowBox[{"6079", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
              RowBox[{"4132", " ", 
               SuperscriptBox["#1", "9"]}], "+", 
              RowBox[{"1092", " ", 
               SuperscriptBox["#1", "10"]}], "-", 
              RowBox[{"724", " ", 
               SuperscriptBox["#1", "11"]}], "-", 
              RowBox[{"122", " ", 
               SuperscriptBox["#1", "12"]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["#1", "13"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["#1", "14"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["#1", "15"]}], "+", 
              SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1913421409", "2232226280"]}], ",", 
            FractionBox["18628553741", "11161131400"], ",", 
            RowBox[{"-", 
             FractionBox["689498552491", "379478467600"]}], ",", 
            FractionBox["473335101849", "379478467600"], ",", 
            FractionBox["38551839423", "151791387040"], ",", 
            RowBox[{"-", 
             FractionBox["142093549191", "151791387040"]}], ",", 
            FractionBox["509127944457", "1517913870400"], ",", 
            FractionBox["22212377025", "60716554816"], ",", 
            RowBox[{"-", 
             FractionBox["69018221847", "379478467600"]}], ",", 
            RowBox[{"-", 
             FractionBox["30858480217", "379478467600"]}], ",", 
            FractionBox["34712577887", "758956935200"], ",", 
            FractionBox["1242748307", "151791387040"], ",", 
            RowBox[{"-", 
             FractionBox["132705369", "26170928800"]}], ",", 
            RowBox[{"-", 
             FractionBox["868207563", "758956935200"]}], ",", 
            FractionBox["1178822541", "1517913870400"], ",", 
            RowBox[{"-", 
             FractionBox["151444947", "1517913870400"]}]}], "}"}]}], 
         "]"}]}]}], "}"}]}], ")"}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.605200992940833*^9, 3.6052010817403593`*^9}, {
  3.605201249262035*^9, 3.605201317421338*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.605201021140706*^9, 3.6052010820547953`*^9}, {
   3.6052012569012012`*^9, 3.605201286703664*^9}, 3.605201318726282*^9, 
   3.6092366606286583`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
     "equationsForOtherChirality", "\[LeftDoubleBracket]", "27", 
      "\[RightDoubleBracket]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cc", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"cc", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"49264", "-", 
              RowBox[{"33568", " ", "#1"}], "+", 
              RowBox[{"35568", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"11824", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
              RowBox[{"38272", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{"20328", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
              RowBox[{"19324", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"13588", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
              RowBox[{"6079", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
              RowBox[{"4132", " ", 
               SuperscriptBox["#1", "9"]}], "+", 
              RowBox[{"1092", " ", 
               SuperscriptBox["#1", "10"]}], "-", 
              RowBox[{"724", " ", 
               SuperscriptBox["#1", "11"]}], "-", 
              RowBox[{"122", " ", 
               SuperscriptBox["#1", "12"]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["#1", "13"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["#1", "14"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["#1", "15"]}], "+", 
              SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1913421409", "2232226280"]}], ",", 
            FractionBox["18628553741", "11161131400"], ",", 
            RowBox[{"-", 
             FractionBox["689498552491", "379478467600"]}], ",", 
            FractionBox["473335101849", "379478467600"], ",", 
            FractionBox["38551839423", "151791387040"], ",", 
            RowBox[{"-", 
             FractionBox["142093549191", "151791387040"]}], ",", 
            FractionBox["509127944457", "1517913870400"], ",", 
            FractionBox["22212377025", "60716554816"], ",", 
            RowBox[{"-", 
             FractionBox["69018221847", "379478467600"]}], ",", 
            RowBox[{"-", 
             FractionBox["30858480217", "379478467600"]}], ",", 
            FractionBox["34712577887", "758956935200"], ",", 
            FractionBox["1242748307", "151791387040"], ",", 
            RowBox[{"-", 
             FractionBox["132705369", "26170928800"]}], ",", 
            RowBox[{"-", 
             FractionBox["868207563", "758956935200"]}], ",", 
            FractionBox["1178822541", "1517913870400"], ",", 
            RowBox[{"-", 
             FractionBox["151444947", "1517913870400"]}]}], "}"}]}], "]"}]}], 
       ",", 
       RowBox[{
        RowBox[{"cc", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"cc", "[", "4", "]"}]], 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"49264", "-", 
               RowBox[{"33568", " ", "#1"}], "+", 
               RowBox[{"35568", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"11824", " ", 
                SuperscriptBox["#1", "3"]}], "-", 
               RowBox[{"38272", " ", 
                SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"20328", " ", 
                SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"19324", " ", 
                SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"13588", " ", 
                SuperscriptBox["#1", "7"]}], "-", 
               RowBox[{"6079", " ", 
                SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"4132", " ", 
                SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"1092", " ", 
                SuperscriptBox["#1", "10"]}], "-", 
               RowBox[{"724", " ", 
                SuperscriptBox["#1", "11"]}], "-", 
               RowBox[{"122", " ", 
                SuperscriptBox["#1", "12"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["#1", "13"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["#1", "14"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["#1", "15"]}], "+", 
               SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["109031493571", "379478467600"]}], ",", 
             RowBox[{"-", 
              FractionBox["317849475599", "379478467600"]}], ",", 
             FractionBox["230485438759", "758956935200"], ",", 
             RowBox[{"-", 
              FractionBox["42203846349", "44644525600"]}], ",", 
             FractionBox["358484588481", "1517913870400"], ",", 
             FractionBox["22562265823", "60716554816"], ",", 
             RowBox[{"-", 
              FractionBox["1809669032493", "3035827740800"]}], ",", 
             RowBox[{"-", 
              FractionBox["354703542737", "3035827740800"]}], ",", 
             FractionBox["375031239033", "1517913870400"], ",", 
             FractionBox["102750910403", "3035827740800"], ",", 
             RowBox[{"-", 
              FractionBox["87889058797", "1517913870400"]}], ",", 
             RowBox[{"-", 
              FractionBox["6279810331", "3035827740800"]}], ",", 
             FractionBox["83137711", "13085464400"], ",", 
             FractionBox["1663931703", "3035827740800"], ",", 
             RowBox[{"-", 
              FractionBox["2421910689", "3035827740800"]}], ",", 
             FractionBox["22331861", "189739233800"]}], "}"}]}], "]"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"cc", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"cc", "[", "4", "]"}]], 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"49264", "-", 
               RowBox[{"33568", " ", "#1"}], "+", 
               RowBox[{"35568", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"11824", " ", 
                SuperscriptBox["#1", "3"]}], "-", 
               RowBox[{"38272", " ", 
                SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"20328", " ", 
                SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"19324", " ", 
                SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"13588", " ", 
                SuperscriptBox["#1", "7"]}], "-", 
               RowBox[{"6079", " ", 
                SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"4132", " ", 
                SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"1092", " ", 
                SuperscriptBox["#1", "10"]}], "-", 
               RowBox[{"724", " ", 
                SuperscriptBox["#1", "11"]}], "-", 
               RowBox[{"122", " ", 
                SuperscriptBox["#1", "12"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["#1", "13"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["#1", "14"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["#1", "15"]}], "+", 
               SuperscriptBox["#1", "16"]}], "&"}], ",", "10"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["2485807441", "4464452560"]}], ",", 
             FractionBox["13217606589", "4464452560"], ",", 
             RowBox[{"-", 
              FractionBox["102389598167", "44644525600"]}], ",", 
             FractionBox["4435121157", "1785781024"], ",", 
             FractionBox["562114599", "89289051200"], ",", 
             RowBox[{"-", 
              FractionBox["128868430639", "89289051200"]}], ",", 
             FractionBox["195729738157", "178578102400"], ",", 
             FractionBox["94500011773", "178578102400"], ",", 
             RowBox[{"-", 
              FractionBox["22451596083", "44644525600"]}], ",", 
             RowBox[{"-", 
              FractionBox["1145168453", "8928905120"]}], ",", 
             FractionBox["10872506939", "89289051200"], ",", 
             FractionBox["39803323", "3571562048"], ",", 
             RowBox[{"-", 
              FractionBox["41265357", "3078932800"]}], ",", 
             RowBox[{"-", 
              FractionBox["170639359", "89289051200"]}], ",", 
             FractionBox["328349633", "178578102400"], ",", 
             RowBox[{"-", 
              FractionBox["9138083", "35715620480"]}]}], "}"}]}], "]"}]}]}]}],
       "}"}]}], ")"}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.605200992940833*^9, 3.605201122255678*^9}, {
  3.605201152888026*^9, 3.605201167692349*^9}, {3.605201334998248*^9, 
  3.605201341889947*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.605201021140706*^9, 3.605201123057192*^9}, {
   3.605201158308814*^9, 3.6052011680948153`*^9}, 3.605201342870631*^9, 
   3.609236660692171*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " output of generator"
}], "Section",
 CellChangeTimes->{
  3.553544729742529*^9, {3.609181080789095*^9, 3.6091810833352737`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "sep_String"}], "]"}], ":=", 
  "\"\<\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_String"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"sep", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.538250425781876*^9, 3.538250518074811*^9}, {
  3.5382508312545137`*^9, 3.538250832774498*^9}, {3.574533353605348*^9, 
  3.574533363702684*^9}}],

Cell[CellGroupData[{

Cell["code for writing generators for diamonds", "Subsection",
 CellChangeTimes->{{3.581264108297057*^9, 3.581264112549747*^9}}],

Cell["Vertices in the diamond are denoted by W,S,E,N", "Text",
 CellChangeTimes->{{3.580227313329421*^9, 3.5802273488632927`*^9}, {
  3.5802277579852457`*^9, 3.580227789917592*^9}, {3.580562703060647*^9, 
  3.580562769102592*^9}, {3.581264510742469*^9, 3.58126453416518*^9}, {
  3.581264896566309*^9, 3.581264900150509*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DiamondGraphs", "=", 
    RowBox[{"{", "G2D2", "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"ArmLengths", " ", "is", " ", "W"}], ",", "S", ",", "E", ",", 
    "N"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ArmLengths", "[", "G2D2", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Vertices", " ", "in", " ", "order", " ", "W"}], ",", "S", ",", 
    "E", ",", "N"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VerticesInDiamond", "[", "G2D2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5778996611972723`*^9, 3.577899704622205*^9}, {
  3.581265051792555*^9, 3.581265064398796*^9}, {3.5812653413102007`*^9, 
  3.58126537419302*^9}, {3.581265993857835*^9, 3.5812659958573713`*^9}, {
  3.581266307678602*^9, 3.581266309233856*^9}, {3.581266371791131*^9, 
  3.581266371984668*^9}, {3.581266582963166*^9, 3.5812665952924356`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InDiamondQ", "[", 
   RowBox[{"G_", ",", "loop_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"VerticesInDiamond", "[", "G", "]"}], ",", "#"}], "]"}], 
      "&"}], "/@", 
     RowBox[{"loop", "\[LeftDoubleBracket]", 
      RowBox[{"1", ";;", 
       RowBox[{"-", "1"}], ";;", "2"}], "\[RightDoubleBracket]"}]}], "]"}], "===", 
   RowBox[{"{", "True", "}"}]}]}]], "Input",
 CellChangeTimes->{{3.581265512178043*^9, 3.581265521971525*^9}, {
   3.5812656101233387`*^9, 3.5812656228808813`*^9}, {3.581265667512218*^9, 
   3.581265753358852*^9}, 3.5812659204908752`*^9, {3.5812659574675817`*^9, 
   3.581265975033491*^9}, {3.581266008864195*^9, 3.581266010322616*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "CollapsedLoopsForDiamonds", "]"}]], "Input",
 CellChangeTimes->{{3.550543213658259*^9, 3.550543218116295*^9}, {
  3.581264171494648*^9, 3.581264174365698*^9}, {3.581264273550468*^9, 
  3.5812642761437597`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "n", " ", "is", " ", "the", " ", "depth", " ", "of", " ", "the", " ", 
    RowBox[{"generators", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CollapsedLoopsForDiamonds", "[", 
    RowBox[{"G_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{
        RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"GraphLoops", "[", 
         RowBox[{"G", ",", 
          RowBox[{"Most", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", "+", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
           "]"}]}], "]"}], ",", 
        RowBox[{"c_", "/;", 
         RowBox[{"InDiamondQ", "[", 
          RowBox[{"G", ",", "c"}], "]"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.550543202526944*^9, 3.5505432325278597`*^9}, 
   3.5812641782654257`*^9, 3.5812642799259853`*^9, {3.581264759344324*^9, 
   3.581264782174881*^9}, {3.581264931173819*^9, 3.581264958836935*^9}, {
   3.581265030203455*^9, 3.581265039258769*^9}, {3.581265080652793*^9, 
   3.581265082537693*^9}, {3.581265139638159*^9, 3.581265141459773*^9}, {
   3.581266027571595*^9, 3.5812660385674553`*^9}, {3.608933470846362*^9, 
   3.608933472643691*^9}, {3.6089335798536787`*^9, 3.608933580020605*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotationRepresentative", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RotateLeft", "[", 
       RowBox[{"p", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"Length", "[", "p", "]"}], ",", "2"}], "}"}]}], "]"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.540238971893375*^9, 3.540239008128997*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"CollapsedLoopsForDiamonds", "[", 
   RowBox[{"G2D2", ",", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5812660499344587`*^9, 3.581266082028736*^9}, {
  3.605202867934719*^9, 3.605202868012581*^9}}],

Cell[BoxData["64"], "Output",
 CellChangeTimes->{{3.5812660553184137`*^9, 3.581266083781282*^9}, 
   3.5813429021901493`*^9, 3.582473971554991*^9, 3.605202877835238*^9, 
   3.6052029376687593`*^9, 3.605202970666222*^9, 3.6089334219804077`*^9, {
   3.608933576782442*^9, 3.608933581855845*^9}, 3.608934449880643*^9, 
   3.608934534758419*^9, 3.609199578041945*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "n", " ", "is", " ", "the", " ", "depth", " ", "of", " ", "the", " ", 
    RowBox[{"generators", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ChosenLoopsForDiamonds", "[", 
    RowBox[{"G_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Union", "[", 
    RowBox[{"RotationRepresentative", "/@", 
     RowBox[{"CollapsedLoopsForDiamonds", "[", 
      RowBox[{"G", ",", "n"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.540239234184022*^9, 3.540239235255537*^9}, {
   3.540240294819447*^9, 3.540240296363824*^9}, {3.5402403371299334`*^9, 
   3.540240347538396*^9}, 3.5505431976444674`*^9, {3.581264197038672*^9, 
   3.581264199016973*^9}, {3.581264303136218*^9, 3.581264308280002*^9}, {
   3.581266104183998*^9, 3.581266138781142*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ChosenLoopsForDiamonds", "[", 
   RowBox[{"G2D2", ",", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.581266125531822*^9, 3.581266147480763*^9}, {
  3.60520287217338*^9, 3.605202872364806*^9}}],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{{3.5812661418908463`*^9, 3.581266147897044*^9}, 
   3.581342903687521*^9, 3.582473971803329*^9, 3.605202877919037*^9, 
   3.605202972085758*^9, 3.6089335834249353`*^9, 3.608934450028338*^9, 
   3.608934534911922*^9, 3.609199578141705*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChosenValuesForDiamonds", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      ",", 
      RowBox[{"n", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", 
        RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{
           RowBox[{"#", "\[LeftDoubleBracket]", 
            RowBox[{"1", ";;", 
             RowBox[{"-", "1"}], ";;", "2"}], "\[RightDoubleBracket]"}], "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"VerticesInDiamond", "[", "G", "]"}], "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
              "\"\<W\>\"", ",", "\"\<S\>\"", ",", "\"\<E\>\"", ",", 
               "\"\<N\>\""}], "}"}]}], "]"}]}], "]"}], "\[Rule]", 
         RowBox[{"ToRadicals", "[", 
          RowBox[{"RootReduce", "[", 
           RowBox[{"(", 
            RowBox[{"#", "/.", 
             RowBox[{"x", "\[LeftDoubleBracket]", 
              RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ")"}], "]"}], 
          "]"}]}], ")"}], "&"}], "/@", 
      RowBox[{"ChosenLoopsForDiamonds", "[", 
       RowBox[{"G", ",", "n"}], "]"}]}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.552100319634159*^9, 3.552100429083941*^9}, {
  3.552100745229218*^9, 3.552100746772491*^9}, {3.552100816877655*^9, 
  3.552100818915247*^9}, {3.5521008493809643`*^9, 3.5521008636261168`*^9}, {
  3.552100934538769*^9, 3.552100934760056*^9}, {3.552100968450506*^9, 
  3.5521009744221277`*^9}, {3.581264203556053*^9, 3.581264207593525*^9}, {
  3.581266380084949*^9, 3.5812664172455463`*^9}, {3.581266452070052*^9, 
  3.5812664890411663`*^9}, {3.581266955131509*^9, 3.581266983987315*^9}, {
  3.5812671792780952`*^9, 3.581267179467613*^9}, {3.581267325914866*^9, 
  3.581267362320527*^9}, {3.605203065263824*^9, 3.6052030745578527`*^9}, {
  3.60520312416636*^9, 3.6052031633004217`*^9}, {3.6089335893911*^9, 
  3.6089336010523853`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ChosenValuesForDiamonds", "[", "SphericalS", "]"}]], "Input",
 CellChangeTimes->{{3.5521004329270687`*^9, 3.552100476702402*^9}, {
   3.552101001923007*^9, 3.552101045073812*^9}, {3.553544994654565*^9, 
   3.553545005725623*^9}, 3.581264239414383*^9, {3.581264382221366*^9, 
   3.581264387179834*^9}, {3.581267064043548*^9, 3.581267070121208*^9}, {
   3.6052029848484783`*^9, 3.605203009389617*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"WSWSWS\"\>", "\[Rule]", 
    RowBox[{"2", "-", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"\<\"WSWSWN\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       SqrtBox["5"]}], ")"}]}]}], ",", 
   RowBox[{"\<\"WSWSES\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"\<\"WSWSEN\"\>", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]], "\[Lambda]"]}]}], ",", 
   RowBox[{"\<\"WSWNWN\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox["5"]}], ")"}]}]}], ",", 
   RowBox[{"\<\"WSWNES\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]]}], " ", "\[Lambda]"}]}], ",", 
   RowBox[{"\<\"WSWNEN\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       SqrtBox["5"]}], ")"}]}]}], ",", 
   RowBox[{"\<\"WSESWN\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox["5"]}], ")"}]}]}], ",", 
   RowBox[{"\<\"WSESES\"\>", "\[Rule]", 
    RowBox[{"2", "-", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"\<\"WSESEN\"\>", "\[Rule]", 
    FractionBox[
     SqrtBox[
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}]], "\[Lambda]"]}], ",", 
   RowBox[{"\<\"WSENWN\"\>", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]], "\[Lambda]"]}]}], ",", 
   RowBox[{"\<\"WSENES\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       SqrtBox["5"]}], ")"}]}]}], ",", 
   RowBox[{"\<\"WSENEN\"\>", "\[Rule]", 
    FractionBox[
     SqrtBox[
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}]], "\[Lambda]"]}], ",", 
   RowBox[{"\<\"WNWNWN\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"\<\"WNWNES\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]]}], " ", "\[Lambda]"}]}], ",", 
   RowBox[{"\<\"WNWNEN\"\>", "\[Rule]", 
    RowBox[{"2", "-", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"\<\"WNESES\"\>", "\[Rule]", 
    RowBox[{
     SqrtBox[
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}]], " ", "\[Lambda]"}]}], ",", 
   RowBox[{"\<\"WNESEN\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox["5"]}], ")"}]}]}], ",", 
   RowBox[{"\<\"WNENES\"\>", "\[Rule]", 
    RowBox[{
     SqrtBox[
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}]], " ", "\[Lambda]"}]}], ",", 
   RowBox[{"\<\"WNENEN\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"\<\"ESESES\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     SqrtBox["5"]}]}], ",", 
   RowBox[{"\<\"ESESEN\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox["5"]}], ")"}]}]}], ",", 
   RowBox[{"\<\"ESENEN\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       SqrtBox["5"]}], ")"}]}]}], ",", 
   RowBox[{"\<\"ENENEN\"\>", "\[Rule]", 
    RowBox[{"2", "-", 
     SqrtBox["5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5521005377019157`*^9, 3.5521006846842823`*^9, 3.552100749560173*^9, {
   3.552100828355424*^9, 3.552100866540394*^9}, 3.552100938235861*^9, 
   3.5521009782993927`*^9, {3.552101029950245*^9, 3.5521010475601063`*^9}, 
   3.5521010871414757`*^9, 3.553545057904567*^9, 3.5535460713278646`*^9, 
   3.553582642863323*^9, 3.581264036719305*^9, 3.581264241716056*^9, 
   3.581267071365966*^9, 3.581267190547679*^9, 3.5812673644884243`*^9, 
   3.581342905489938*^9, 3.582473972151093*^9, {3.605203009894844*^9, 
   3.6052030338334312`*^9}, 3.6052030774347687`*^9, {3.6052031398145227`*^9, 
   3.6052031644276543`*^9}, {3.608933584993433*^9, 3.608933602169147*^9}, 
   3.60893445013433*^9, 3.608934535019149*^9, 3.6091995782491083`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Actually writing the generator", "Subsection",
 CellChangeTimes->{{3.553980864936591*^9, 3.553980868632183*^9}, 
   3.609181099570509*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", 
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\"\<A\>\"", "<>", "\"\<(\\\\mbox{\>\"", "<>", 
        RowBox[{"(", 
         RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         ")"}], "<>", "\"\<}) & = \>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "]"}], "]"}]}], ")"}], "&"}], "/@", 
     RowBox[{"ChosenValuesForDiamonds", "[", "SphericalS", "]"}]}], ",", 
    "\"\< \\\\\\\\\\n\>\""}], "]"}], "<>", "\[IndentingNewLine]", 
  "\"\<\\n\\\\end{align*}\>\""}]], "Input",
 CellChangeTimes->{{3.581343064539783*^9, 3.581343067802259*^9}, {
   3.581343152200438*^9, 3.581343170823613*^9}, {3.581343204543371*^9, 
   3.581343255220087*^9}, 3.581343487627198*^9, {3.581343526597637*^9, 
   3.581343529436776*^9}, {3.5813435733914537`*^9, 3.581343593125071*^9}, {
   3.581343766931823*^9, 3.581343782208435*^9}, {3.581343842142605*^9, 
   3.58134387025486*^9}, {3.581343928210297*^9, 3.581343954220035*^9}, {
   3.5813451889379587`*^9, 3.5813451981325493`*^9}, {3.60893373790557*^9, 
   3.608933743414832*^9}, {3.608933780216304*^9, 3.608933781565155*^9}, {
   3.608933897560294*^9, 3.6089339098311243`*^9}, {3.608934021387965*^9, 
   3.608934196003179*^9}, {3.608934278052264*^9, 3.6089342813546267`*^9}, {
   3.60893440536833*^9, 3.608934405657852*^9}, {3.608934509030918*^9, 
   3.6089345127289743`*^9}}],

Cell[BoxData["\<\"\\\\begin{align*}\\nA(\\\\mbox{WSWSWS}) & = 2-\\\\sqrt{5} \
\\\\\\\\\\nA(\\\\mbox{WSWSWN}) & = \\\\frac{1}{2} \
\\\\left(3-\\\\sqrt{5}\\\\right) \\\\\\\\\\nA(\\\\mbox{WSWSES}) & = \
\\\\sqrt{5}-2 \\\\\\\\\\nA(\\\\mbox{WSWSEN}) & = \
-\\\\frac{\\\\sqrt{\\\\frac{1}{2} \\\\left(5 \
\\\\sqrt{5}-11\\\\right)}}{\\\\lambda } \\\\\\\\\\nA(\\\\mbox{WSWNWN}) & = \\\
\\frac{1}{2} \\\\left(\\\\sqrt{5}-3\\\\right) \\\\\\\\\\nA(\\\\mbox{WSWNES}) \
& = -\\\\sqrt{\\\\frac{1}{2} \\\\left(5 \\\\sqrt{5}-11\\\\right)} \\\\lambda  \
\\\\\\\\\\nA(\\\\mbox{WSWNEN}) & = \\\\frac{1}{2} \
\\\\left(3-\\\\sqrt{5}\\\\right) \\\\\\\\\\nA(\\\\mbox{WSESWN}) & = \
\\\\frac{1}{2} \\\\left(\\\\sqrt{5}-3\\\\right) \
\\\\\\\\\\nA(\\\\mbox{WSESES}) & = 2-\\\\sqrt{5} \
\\\\\\\\\\nA(\\\\mbox{WSESEN}) & = \\\\frac{\\\\sqrt{\\\\frac{1}{2} \
\\\\left(5 \\\\sqrt{5}-11\\\\right)}}{\\\\lambda } \
\\\\\\\\\\nA(\\\\mbox{WSENWN}) & = -\\\\frac{\\\\sqrt{\\\\frac{1}{2} \
\\\\left(5 \\\\sqrt{5}-11\\\\right)}}{\\\\lambda } \
\\\\\\\\\\nA(\\\\mbox{WSENES}) & = \\\\frac{1}{2} \
\\\\left(3-\\\\sqrt{5}\\\\right) \\\\\\\\\\nA(\\\\mbox{WSENEN}) & = \\\\frac{\
\\\\sqrt{\\\\frac{1}{2} \\\\left(5 \\\\sqrt{5}-11\\\\right)}}{\\\\lambda } \\\
\\\\\\\\nA(\\\\mbox{WNWNWN}) & = \\\\sqrt{5}-2 \\\\\\\\\\nA(\\\\mbox{WNWNES}) \
& = -\\\\sqrt{\\\\frac{1}{2} \\\\left(5 \\\\sqrt{5}-11\\\\right)} \\\\lambda  \
\\\\\\\\\\nA(\\\\mbox{WNWNEN}) & = 2-\\\\sqrt{5} \
\\\\\\\\\\nA(\\\\mbox{WNESES}) & = \\\\sqrt{\\\\frac{1}{2} \\\\left(5 \
\\\\sqrt{5}-11\\\\right)} \\\\lambda  \\\\\\\\\\nA(\\\\mbox{WNESEN}) & = \
\\\\frac{1}{2} \\\\left(\\\\sqrt{5}-3\\\\right) \
\\\\\\\\\\nA(\\\\mbox{WNENES}) & = \\\\sqrt{\\\\frac{1}{2} \\\\left(5 \
\\\\sqrt{5}-11\\\\right)} \\\\lambda  \\\\\\\\\\nA(\\\\mbox{WNENEN}) & = \
\\\\sqrt{5}-2 \\\\\\\\\\nA(\\\\mbox{ESESES}) & = \\\\sqrt{5}-2 \
\\\\\\\\\\nA(\\\\mbox{ESESEN}) & = \\\\frac{1}{2} \
\\\\left(\\\\sqrt{5}-3\\\\right) \\\\\\\\\\nA(\\\\mbox{ESENEN}) & = \
\\\\frac{1}{2} \\\\left(3-\\\\sqrt{5}\\\\right) \
\\\\\\\\\\nA(\\\\mbox{ENENEN}) & = 2-\\\\sqrt{5}\\n\\\\end{align*}\"\>"], \
"Output",
 CellChangeTimes->{
  3.608934136360656*^9, {3.608934175205214*^9, 3.608934196479053*^9}, 
   3.6089342826519127`*^9, 3.608934410778648*^9, 3.60893445026399*^9, {
   3.608934514311604*^9, 3.6089345351106167`*^9}, 3.609199578348175*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1655, 871},
WindowMargins->{{Automatic, 10}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 953, 20, 58, "Input"],
Cell[CellGroupData[{
Cell[1545, 46, 2886, 45, 36, "Print"],
Cell[4434, 93, 2871, 45, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[7332, 142, 1336, 33, 88, "Input"],
Cell[8671, 177, 2485, 62, 93, "Input"],
Cell[11159, 241, 388, 13, 54, "Input"],
Cell[CellGroupData[{
Cell[11572, 258, 98, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[11695, 263, 155, 2, 24, "Subsubsection"],
Cell[11853, 267, 327, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[12205, 279, 323, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[12553, 289, 392, 10, 36, "Print"],
Cell[12948, 301, 375, 10, 20, "Print"],
Cell[13326, 313, 392, 10, 36, "Print"],
Cell[13721, 325, 377, 10, 20, "Print"],
Cell[14101, 337, 394, 10, 36, "Print"],
Cell[14498, 349, 377, 10, 20, "Print"],
Cell[14878, 361, 394, 10, 36, "Print"],
Cell[15275, 373, 374, 10, 20, "Print"],
Cell[15652, 385, 391, 10, 36, "Print"],
Cell[16046, 397, 375, 10, 20, "Print"],
Cell[16424, 409, 392, 10, 36, "Print"],
Cell[16819, 421, 375, 10, 20, "Print"],
Cell[17197, 433, 394, 10, 36, "Print"],
Cell[17594, 445, 377, 10, 20, "Print"],
Cell[17974, 457, 392, 10, 36, "Print"],
Cell[18369, 469, 375, 10, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[18771, 483, 196, 4, 27, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19016, 493, 26225, 482, 86, "Section"],
Cell[CellGroupData[{
Cell[45266, 979, 2359, 66, 58, "Input"],
Cell[47628, 1047, 26161, 473, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73826, 1525, 319, 6, 27, "Input"],
Cell[74148, 1533, 78017, 1430, 41, "Output"]
}, Open  ]],
Cell[152180, 2966, 656, 19, 49, "Input"],
Cell[CellGroupData[{
Cell[152861, 2989, 254, 6, 27, "Input"],
Cell[153118, 2997, 2448, 83, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155615, 3086, 96, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[155736, 3091, 217, 3, 34, "Subsection"],
Cell[CellGroupData[{
Cell[155978, 3098, 414, 10, 27, "Input"],
Cell[156395, 3110, 641, 12, 23, "Message"],
Cell[157039, 3124, 632, 13, 23, "Message"],
Cell[157674, 3139, 4684, 128, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162395, 3272, 377, 12, 54, "Input"],
Cell[162775, 3286, 441, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163253, 3299, 394, 11, 27, "Input"],
Cell[163650, 3312, 602, 11, 23, "Message"],
Cell[164255, 3325, 3083, 99, 96, "Output"]
}, Open  ]],
Cell[167353, 3427, 225, 5, 27, "Input"],
Cell[167581, 3434, 145, 2, 27, "Input"],
Cell[167729, 3438, 231, 6, 27, "Input"],
Cell[167963, 3446, 1230, 31, 61, "Input"],
Cell[169196, 3479, 1761, 45, 88, "Input"],
Cell[CellGroupData[{
Cell[170982, 3528, 1109, 27, 27, "Input"],
Cell[172094, 3557, 871, 15, 23, "Message"],
Cell[172968, 3574, 9809, 267, 286, "Output"]
}, Open  ]],
Cell[182792, 3844, 922, 24, 27, "Input"],
Cell[183717, 3870, 682, 14, 43, "Input"],
Cell[CellGroupData[{
Cell[184424, 3888, 638, 12, 27, "Input"],
Cell[185065, 3902, 6471, 209, 144, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191573, 4116, 187, 4, 27, "Input"],
Cell[191763, 4122, 600, 11, 23, "Message"],
Cell[192366, 4135, 1305, 36, 60, "Output"]
}, Open  ]],
Cell[193686, 4174, 258, 7, 27, "Input"],
Cell[193947, 4183, 1434, 40, 65, "Input"],
Cell[CellGroupData[{
Cell[195406, 4227, 1525, 37, 73, "Input"],
Cell[196934, 4266, 269, 4, 27, "Output"],
Cell[197206, 4272, 267, 4, 27, "Output"],
Cell[197476, 4278, 267, 4, 27, "Output"]
}, Open  ]],
Cell[197758, 4285, 430, 11, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198225, 4301, 125, 1, 34, "Subsection"],
Cell[198353, 4304, 228989, 5257, 4138, "Input"],
Cell[CellGroupData[{
Cell[427367, 9565, 336, 8, 27, "Input"],
Cell[427706, 9575, 144, 3, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[427899, 9584, 119, 1, 26, "Subsection"],
Cell[428021, 9587, 924, 21, 43, "Input"],
Cell[428948, 9610, 1301, 27, 27, "Input"],
Cell[CellGroupData[{
Cell[430274, 9641, 757, 15, 73, "Input"],
Cell[431034, 9658, 669, 11, 27, "Output"],
Cell[431706, 9671, 669, 11, 27, "Output"],
Cell[432378, 9684, 623, 9, 27, "Output"],
Cell[433004, 9695, 825, 19, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433866, 9719, 368, 8, 27, "Input"],
Cell[434237, 9729, 1177, 35, 43, "Output"]
}, Open  ]],
Cell[435429, 9767, 440, 10, 27, "Input"],
Cell[435872, 9779, 259, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[436156, 9789, 476, 11, 27, "Input"],
Cell[436635, 9802, 336, 5, 27, "Output"]
}, Open  ]],
Cell[436986, 9810, 204, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[437215, 9819, 827, 16, 73, "Input"],
Cell[438045, 9837, 284, 5, 27, "Output"],
Cell[438332, 9844, 286, 5, 27, "Output"],
Cell[438621, 9851, 236, 3, 27, "Output"],
Cell[438860, 9856, 440, 13, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[439361, 9876, 98, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[439484, 9881, 106, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[439615, 9886, 293, 5, 27, "Input"],
Cell[439911, 9893, 635, 11, 27, "Output"]
}, Open  ]],
Cell[440561, 9907, 176, 3, 27, "Input"],
Cell[440740, 9912, 2547, 66, 154, "Input"],
Cell[443290, 9980, 1118, 26, 51, "Input"],
Cell[CellGroupData[{
Cell[444433, 10010, 842, 20, 58, "Input"],
Cell[445278, 10032, 284, 4, 27, "Output"],
Cell[445565, 10038, 284, 4, 27, "Output"],
Cell[445852, 10044, 332, 6, 27, "Output"]
}, Open  ]],
Cell[446199, 10053, 1054, 28, 73, "Input"],
Cell[CellGroupData[{
Cell[447278, 10085, 140, 1, 24, "Subsubsection"],
Cell[447421, 10088, 878, 21, 58, "Input"],
Cell[448302, 10111, 213, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[448540, 10120, 197, 4, 27, "Input"],
Cell[448740, 10126, 412, 12, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[449189, 10143, 225, 4, 27, "Input"],
Cell[449417, 10149, 339, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[449793, 10159, 921, 21, 73, "Input"],
Cell[450717, 10182, 284, 5, 27, "Output"],
Cell[451004, 10189, 362, 9, 32, "Output"],
Cell[451369, 10200, 286, 5, 27, "Output"],
Cell[451658, 10207, 345, 8, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[452052, 10221, 152, 2, 24, "Subsubsection"],
Cell[452207, 10225, 1023, 23, 58, "Input"],
Cell[453233, 10250, 213, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[453471, 10259, 258, 5, 27, "Input"],
Cell[453732, 10266, 335, 10, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454104, 10281, 253, 4, 27, "Input"],
Cell[454360, 10287, 270, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454667, 10296, 1013, 23, 73, "Input"],
Cell[455683, 10321, 403, 11, 33, "Output"],
Cell[456089, 10334, 383, 10, 33, "Output"],
Cell[456475, 10346, 406, 11, 33, "Output"],
Cell[456884, 10359, 383, 10, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457304, 10374, 191, 4, 27, "Input"],
Cell[457498, 10380, 228, 5, 27, "Output"]
}, Open  ]],
Cell[457741, 10388, 355, 9, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458133, 10402, 220, 4, 24, "Subsubsection"],
Cell[458356, 10408, 375, 9, 27, "Input"],
Cell[CellGroupData[{
Cell[458756, 10421, 854, 19, 27, "Input"],
Cell[459613, 10442, 754, 20, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460404, 10467, 845, 20, 27, "Input"],
Cell[461252, 10489, 253, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461542, 10501, 1136, 25, 58, "Input"],
Cell[462681, 10528, 2304, 74, 101, "Output"]
}, Open  ]],
Cell[465000, 10605, 454, 10, 27, "Input"],
Cell[CellGroupData[{
Cell[465479, 10619, 873, 20, 27, "Input"],
Cell[466355, 10641, 278, 8, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[466682, 10655, 124, 1, 24, "Subsubsection"],
Cell[466809, 10658, 2693, 64, 163, "Input"],
Cell[469505, 10724, 184, 3, 27, "Input"],
Cell[469692, 10729, 1196, 32, 43, "Input"],
Cell[CellGroupData[{
Cell[470913, 10765, 302, 8, 27, "Input"],
Cell[471218, 10775, 801, 32, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[472080, 10814, 313, 4, 34, "Subsection"],
Cell[472396, 10820, 477, 10, 27, "Input"],
Cell[472876, 10832, 2806, 66, 221, "Input"],
Cell[CellGroupData[{
Cell[475707, 10902, 851, 22, 107, "Input"],
Cell[476561, 10926, 283, 5, 27, "Output"],
Cell[476847, 10933, 283, 5, 27, "Output"],
Cell[477133, 10940, 234, 3, 27, "Output"],
Cell[477370, 10945, 353, 9, 35, "Output"]
}, Open  ]],
Cell[477738, 10957, 596, 16, 43, "Input"],
Cell[478337, 10975, 1337, 28, 27, "Input"],
Cell[CellGroupData[{
Cell[479699, 11007, 1109, 24, 58, "Input"],
Cell[480811, 11033, 287, 4, 27, "Output"],
Cell[481101, 11039, 285, 4, 27, "Output"],
Cell[481389, 11045, 282, 4, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[481720, 11055, 151, 2, 34, "Subsection"],
Cell[481874, 11059, 531, 13, 27, "Input"],
Cell[482408, 11074, 655, 13, 27, "Input"],
Cell[483066, 11089, 242, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[483333, 11099, 647, 15, 27, "Input"],
Cell[483983, 11116, 3979, 128, 81, "Output"]
}, Open  ]],
Cell[487977, 11247, 279, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[488281, 11257, 717, 18, 27, "Input"],
Cell[489001, 11277, 495, 11, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489533, 11293, 569, 12, 27, "Input"],
Cell[490105, 11307, 2945, 104, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493087, 11416, 144, 2, 27, "Input"],
Cell[493234, 11420, 3143, 111, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496414, 11536, 353, 8, 27, "Input"],
Cell[496770, 11546, 3176, 111, 137, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[499995, 11663, 97, 1, 34, "Subsection"],
Cell[500095, 11666, 575, 16, 44, "Input"],
Cell[CellGroupData[{
Cell[500695, 11686, 453, 9, 73, "Input"],
Cell[501151, 11697, 312, 6, 27, "Output"],
Cell[501466, 11705, 310, 6, 27, "Output"],
Cell[501779, 11713, 262, 4, 27, "Output"],
Cell[502044, 11719, 380, 10, 35, "Output"]
}, Open  ]],
Cell[502439, 11732, 1421, 31, 43, "Input"],
Cell[503863, 11765, 1111, 30, 51, "Input"],
Cell[CellGroupData[{
Cell[504999, 11799, 528, 10, 73, "Input"],
Cell[505530, 11811, 289, 5, 27, "Output"],
Cell[505822, 11818, 289, 5, 27, "Output"],
Cell[506114, 11825, 241, 3, 27, "Output"],
Cell[506358, 11830, 511, 15, 46, "Output"]
}, Open  ]],
Cell[506884, 11848, 1101, 27, 43, "Input"],
Cell[CellGroupData[{
Cell[508010, 11879, 706, 15, 88, "Input"],
Cell[508719, 11896, 340, 6, 27, "Output"],
Cell[509062, 11904, 340, 6, 27, "Output"],
Cell[509405, 11912, 265, 4, 27, "Output"],
Cell[509673, 11918, 265, 4, 27, "Output"],
Cell[509941, 11924, 784, 26, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510762, 11955, 1985, 49, 73, "Input"],
Cell[512750, 12006, 575, 9, 27, "Output"],
Cell[513328, 12017, 575, 9, 27, "Output"],
Cell[513906, 12028, 573, 9, 27, "Output"],
Cell[514482, 12039, 573, 9, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[515104, 12054, 104, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[515233, 12059, 117, 1, 24, "Subsubsection"],
Cell[515353, 12062, 1194, 31, 73, "Input"],
Cell[CellGroupData[{
Cell[516572, 12097, 212, 4, 27, "Input"],
Cell[516787, 12103, 3061, 89, 58, "Output"]
}, Open  ]],
Cell[519863, 12195, 1156, 20, 27, "Input"],
Cell[CellGroupData[{
Cell[521044, 12219, 1529, 30, 27, "Input"],
Cell[522576, 12251, 6381, 224, 216, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528994, 12480, 899, 20, 27, "Input"],
Cell[529896, 12502, 303, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[530236, 12515, 780, 19, 43, "Input"],
Cell[531019, 12536, 1716, 30, 170, "Output"]
}, Open  ]],
Cell[532750, 12569, 1208, 21, 27, "Input"],
Cell[CellGroupData[{
Cell[533983, 12594, 1609, 31, 27, "Input"],
Cell[535595, 12627, 6335, 222, 216, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[541967, 12854, 982, 21, 27, "Input"],
Cell[542952, 12877, 299, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543288, 12890, 860, 21, 43, "Input"],
Cell[544151, 12913, 1715, 29, 170, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[545915, 12948, 119, 1, 24, "Subsubsection"],
Cell[546037, 12951, 1235, 31, 73, "Input"],
Cell[CellGroupData[{
Cell[547297, 12986, 258, 5, 27, "Input"],
Cell[547558, 12993, 3085, 89, 58, "Output"]
}, Open  ]],
Cell[550658, 13085, 1193, 21, 27, "Input"],
Cell[CellGroupData[{
Cell[551876, 13110, 1551, 31, 27, "Input"],
Cell[553430, 13143, 5467, 200, 204, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558934, 13348, 940, 21, 27, "Input"],
Cell[559877, 13371, 324, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560238, 13384, 730, 18, 43, "Input"],
Cell[560971, 13404, 1629, 29, 170, "Output"]
}, Open  ]],
Cell[562615, 13436, 1243, 21, 27, "Input"],
Cell[CellGroupData[{
Cell[563883, 13461, 1620, 31, 27, "Input"],
Cell[565506, 13494, 5398, 197, 204, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570941, 13696, 1010, 21, 43, "Input"],
Cell[571954, 13719, 371, 9, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[572362, 13733, 810, 19, 43, "Input"],
Cell[573175, 13754, 1659, 31, 170, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[574883, 13791, 144, 1, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[575052, 13796, 944, 24, 27, "Input"],
Cell[575999, 13822, 1732, 64, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577768, 13891, 266, 6, 27, "Input"],
Cell[578037, 13899, 250, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578324, 13909, 1134, 25, 27, "Input"],
Cell[579461, 13936, 258, 6, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[579756, 13947, 1020, 25, 27, "Input"],
Cell[580779, 13974, 1828, 69, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582644, 14048, 268, 6, 27, "Input"],
Cell[582915, 14056, 250, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[583202, 14066, 1218, 27, 27, "Input"],
Cell[584423, 14095, 255, 6, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[584751, 14109, 98, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[584874, 14114, 99, 1, 34, "Subsection"],
Cell[584976, 14117, 2739, 74, 186, "Input"],
Cell[CellGroupData[{
Cell[587740, 14195, 493, 11, 73, "Input"],
Cell[588236, 14208, 145, 3, 27, "Output"],
Cell[588384, 14213, 147, 3, 27, "Output"],
Cell[588534, 14218, 97, 1, 27, "Output"],
Cell[588634, 14221, 247, 9, 43, "Output"]
}, Open  ]],
Cell[588896, 14233, 2002, 49, 150, "Input"],
Cell[CellGroupData[{
Cell[590923, 14286, 767, 19, 58, "Input"],
Cell[591693, 14307, 95, 1, 27, "Output"],
Cell[591791, 14310, 95, 1, 27, "Output"],
Cell[591889, 14313, 92, 1, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[592030, 14320, 129, 1, 34, "Subsection"],
Cell[592162, 14323, 1496, 34, 47, "Input"],
Cell[CellGroupData[{
Cell[593683, 14361, 564, 12, 73, "Input"],
Cell[594250, 14375, 147, 3, 27, "Output"],
Cell[594400, 14380, 145, 3, 27, "Output"],
Cell[594548, 14385, 99, 1, 27, "Output"],
Cell[594650, 14388, 245, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[594932, 14402, 105, 1, 24, "Subsubsection"],
Cell[595040, 14405, 480, 12, 27, "Input"],
Cell[CellGroupData[{
Cell[595545, 14421, 1455, 34, 73, "Input"],
Cell[597003, 14457, 1962, 64, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599002, 14526, 106, 1, 27, "Input"],
Cell[599111, 14529, 2601, 99, 46, "Output"]
}, Open  ]],
Cell[601727, 14631, 1903, 50, 124, "Input"],
Cell[CellGroupData[{
Cell[603655, 14685, 1196, 25, 58, "Input"],
Cell[604854, 14712, 120, 2, 27, "Output"],
Cell[604977, 14716, 120, 2, 27, "Output"],
Cell[605100, 14720, 117, 2, 27, "Output"]
}, Open  ]],
Cell[605232, 14725, 270, 6, 27, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[605563, 14738, 96, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[605684, 14743, 104, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[605813, 14748, 211, 5, 27, "Input"],
Cell[606027, 14755, 2092, 78, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608156, 14838, 897, 22, 107, "Input"],
Cell[609056, 14862, 143, 3, 27, "Output"],
Cell[609202, 14867, 145, 3, 27, "Output"],
Cell[609350, 14872, 95, 1, 27, "Output"],
Cell[609448, 14875, 137, 3, 27, "Output"]
}, Open  ]],
Cell[609600, 14881, 1607, 35, 62, "Input"],
Cell[CellGroupData[{
Cell[611232, 14920, 956, 22, 58, "Input"],
Cell[612191, 14944, 168, 2, 27, "Output"],
Cell[612362, 14948, 168, 2, 27, "Output"],
Cell[612533, 14952, 165, 2, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[612747, 14960, 104, 1, 34, "Subsection"],
Cell[612854, 14963, 939, 22, 27, "Input"],
Cell[613796, 14987, 242, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[614063, 14997, 1083, 25, 43, "Input"],
Cell[615149, 15024, 834, 22, 27, "Output"]
}, Open  ]],
Cell[615998, 15049, 279, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[616302, 15059, 1184, 28, 73, "Input"],
Cell[617489, 15089, 325, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617851, 15102, 625, 13, 27, "Input"],
Cell[618479, 15117, 669, 16, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[619185, 15138, 178, 3, 27, "Input"],
Cell[619366, 15143, 790, 23, 77, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[620217, 15173, 101, 1, 67, "Section"],
Cell[620321, 15176, 134, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[620480, 15182, 2359, 66, 58, "Input"],
Cell[622842, 15250, 25971, 470, 51, "Output"]
}, Open  ]],
Cell[648828, 15723, 1525, 42, 49, "Input"],
Cell[CellGroupData[{
Cell[650378, 15769, 871, 22, 27, "Input"],
Cell[651252, 15793, 11640, 287, 201, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[662929, 16085, 91, 1, 27, "Input"],
Cell[663023, 16088, 114, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[663174, 16095, 950, 23, 27, "Input"],
Cell[664127, 16120, 4208, 121, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[668372, 16246, 165, 3, 27, "Input"],
Cell[668540, 16251, 139, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[668716, 16259, 173, 2, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[668914, 16265, 278, 6, 27, "Input"],
Cell[669195, 16273, 387, 12, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[669619, 16290, 476, 12, 27, "Input"],
Cell[670098, 16304, 2723, 68, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[672858, 16377, 3348, 77, 170, "Input"],
Cell[676209, 16456, 189, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[676435, 16464, 9331, 214, 395, "Input"],
Cell[685769, 16680, 187, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[685993, 16688, 521, 13, 27, "Input"],
Cell[686517, 16703, 2753, 69, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[689307, 16777, 3375, 78, 170, "Input"],
Cell[692685, 16857, 215, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[692937, 16866, 9404, 216, 395, "Input"],
Cell[702344, 17084, 211, 4, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[702616, 17095, 504, 17, 74, "Section"],
Cell[703123, 17114, 845, 24, 43, "Input"],
Cell[CellGroupData[{
Cell[703993, 17142, 128, 1, 34, "Subsection"],
Cell[704124, 17145, 324, 4, 26, "Text"],
Cell[704451, 17151, 1528, 38, 88, "Input"],
Cell[705982, 17191, 798, 19, 27, "Input"],
Cell[706783, 17212, 248, 4, 27, "Input"],
Cell[707034, 17218, 1919, 45, 88, "Input"],
Cell[708956, 17265, 513, 13, 27, "Input"],
Cell[CellGroupData[{
Cell[709494, 17282, 255, 5, 27, "Input"],
Cell[709752, 17289, 363, 5, 27, "Output"]
}, Open  ]],
Cell[710130, 17297, 820, 17, 43, "Input"],
Cell[CellGroupData[{
Cell[710975, 17318, 249, 5, 27, "Input"],
Cell[711227, 17325, 287, 4, 27, "Output"]
}, Open  ]],
Cell[711529, 17332, 2278, 51, 58, "Input"],
Cell[CellGroupData[{
Cell[713832, 17387, 423, 6, 27, "Input"],
Cell[714258, 17395, 5505, 177, 187, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[719812, 17578, 144, 2, 34, "Subsection"],
Cell[CellGroupData[{
Cell[719981, 17584, 1571, 29, 43, "Input"],
Cell[721555, 17615, 2329, 36, 403, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/Generator.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    123114,       3150]
NotebookOptionsPosition[    118294,       2998]
NotebookOutlinePosition[    118679,       3015]
CellTagsIndexPosition[    118636,       3012]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Graphs", "Subsection",
 CellChangeTimes->{{3.577899925724082*^9, 3.5778999263392067`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DiamondGraphs", "=", 
   RowBox[{"{", "G2D2", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ArmLengths", "[", "G2D2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5778996611972723`*^9, 3.577899704622205*^9}, {
  3.581267953735594*^9, 3.581267954026103*^9}, {3.5813516421241913`*^9, 
  3.581351642555255*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimensionsByDepth", "[", "G2D2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", "+", 
       SqrtBox["5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.581347715406996*^9, 3.5813477575250263`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "G2D2", "]"}], "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"25", "-", 
       RowBox[{"170", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"79", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.580648724624135*^9, 3.580648793727868*^9}, {
  3.5812678201532383`*^9, 3.581267830180262*^9}, {3.6052021760074253`*^9, 
  3.60520220378603*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"GraphHash", "[", "G2D2", "]"}], "}"}], "=", 
   RowBox[{"{", "\"\<A207DA908F977FE3CC3B89144EA94D74\>\"", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.553382470822076*^9, 3.553382493299782*^9}, {
   3.553384477602713*^9, 3.553384504999259*^9}, {3.577884805759492*^9, 
   3.5778848329156713`*^9}, {3.5778899151404037`*^9, 3.577889941773738*^9}, 
   3.577896863130106*^9, 3.577896898801858*^9, {3.577899815936308*^9, 
   3.5778998229496098`*^9}, {3.5778998624862633`*^9, 
   3.5778998710097933`*^9}, {3.605202205558654*^9, 3.605202210388797*^9}, {
   3.6085787794533587`*^9, 3.608578785668475*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Graph", "[", "G2D2", "]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
       "]"}]}], "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.553384527099036*^9, 3.553384540173359*^9}, {
   3.5778848179898243`*^9, 3.577884846737247*^9}, {3.577889956309018*^9, 
   3.577889962176422*^9}, {3.577899884763966*^9, 3.577899905137918*^9}, {
   3.581869178380027*^9, 3.581869179180313*^9}, 3.58186924391556*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"evenVertices", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "0", ",", "d", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Rest", "[", 
           RowBox[{"ArmLengths", "[", "G", "]"}], "]"}], "+", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"d", "\[LessEqual]", 
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}]}], ",", "1", ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d", "==", 
            RowBox[{
             RowBox[{
              RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
              "1", "\[RightDoubleBracket]"}], "+", "1"}]}], ",", "2", ",", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
               "1", "\[RightDoubleBracket]"}], "+", 
              RowBox[{"Rest", "[", 
               RowBox[{"ArmLengths", "[", "G", "]"}], "]"}], "+", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], ",", 
             RowBox[{"a_", "/;", 
              RowBox[{"a", "\[GreaterEqual]", "d"}]}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5522383690069933`*^9, 3.552238545951806*^9}, {
   3.552238993128655*^9, 3.5522389963391943`*^9}, {3.581350609407852*^9, 
   3.581350613502746*^9}, {3.581350670131548*^9, 3.581350704733714*^9}, {
   3.5813507976945953`*^9, 3.581350806413274*^9}, {3.581350865173649*^9, 
   3.581350893935792*^9}, {3.5813509927074966`*^9, 3.581351013121626*^9}, 
   3.5813540526994677`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oddVertices", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "1", ",", "d", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "2", "\[RightDoubleBracket]"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "3", "\[RightDoubleBracket]"}], "+", "2"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "4", "\[RightDoubleBracket]"}], "+", "1"}]}], "}"}], "]"}]}], 
       ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"d", "\[LessEqual]", 
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}]}], ",", "1", ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d", "==", 
            RowBox[{
             RowBox[{
              RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
              "1", "\[RightDoubleBracket]"}], "+", "1"}]}], ",", "2", ",", 
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
               "1", "\[RightDoubleBracket]"}], "+", 
              RowBox[{"Rest", "[", 
               RowBox[{"ArmLengths", "[", "G", "]"}], "]"}], "+", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], ",", 
             RowBox[{"a_", "/;", 
              RowBox[{"a", "\[GreaterEqual]", "d"}]}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5522383690069933`*^9, 3.552238545951806*^9}, {
  3.552238993128655*^9, 3.5522389963391943`*^9}, {3.581350609407852*^9, 
  3.581350613502746*^9}, {3.581350670131548*^9, 3.581350704733714*^9}, {
  3.5813507976945953`*^9, 3.581350806413274*^9}, {3.581350865173649*^9, 
  3.581350893935792*^9}, {3.5813509927074966`*^9, 3.581351013121626*^9}, {
  3.581351196577969*^9, 3.5813512247718267`*^9}, {3.5813512708826513`*^9, 
  3.5813512710810204`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "VerticesInDiamond", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VerticesInDiamond", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "parity", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"parity", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", 
         RowBox[{
          RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "]"}], ",", "0", ",", "1"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "parity", ",", 
         RowBox[{
          RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "-", "parity"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}], "+", "1"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", "parity", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}], "+", "2"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "2", "\[RightDoubleBracket]"}], ">", "0"}], ",", "2", ",", "1"}],
           "]"}]}], "]"}], ",", 
       RowBox[{"Vertex", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "-", "parity"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1",
            "\[RightDoubleBracket]"}], "+", "1"}], ",", "2"}], "]"}]}], 
      "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.58135138900882*^9, 3.5813516733247423`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"allVertices", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"evenVertices", "[", "G", "]"}], "~", "Join", "~", 
   RowBox[{"oddVertices", "[", "G", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5522388882326727`*^9, 3.5522388997887793`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"renameVertexRules", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"renameVertexRules", "[", "G", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "vertices", ",", "max", ",", "knownPoint", ",", "listSoFar", ",", 
       "numberLeft", ",", "leftovers", ",", "renamed"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vertices", "=", 
       RowBox[{"GatherBy", "[", 
        RowBox[{
         RowBox[{"SortBy", "[", 
          RowBox[{
           RowBox[{"allVertices", "[", "G", "]"}], ",", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
            "&"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"max", "=", 
       RowBox[{"vertices", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "3"}], 
        "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"knownPoint", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", "3"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"listSoFar", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{
           RowBox[{
           "vertex", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{
           "vertex", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{
           "vertex", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{
               RowBox[{
                RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]",
                 "1", "\[RightDoubleBracket]"}], "+", "1"}]}], ",", 
             "\"\<W\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "2"}]}], "\[And]", 
              RowBox[{
               RowBox[{
               "vertex", "\[LeftDoubleBracket]", "4", 
                "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", 
             "\"\<S\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "2"}]}], "\[And]", 
              RowBox[{
               RowBox[{
               "vertex", "\[LeftDoubleBracket]", "4", 
                "\[RightDoubleBracket]"}], "\[Equal]", "2"}]}], ",", 
             "\"\<N\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "3"}]}], "\[And]", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{
                "vertices", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "3"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\"\<S\>\"", ",", "\"\<E\>\"", ",", "\"\<N\>\""}], 
               "}"}], "\[LeftDoubleBracket]", 
              RowBox[{
              "vertex", "\[LeftDoubleBracket]", "4", 
               "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "3"}]}], "\[And]", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{
                "vertices", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "2"}], 
              "\[And]", 
              RowBox[{
               RowBox[{
                RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]",
                 "2", "\[RightDoubleBracket]"}], ">", "0"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\"\<S\>\"", ",", "\"\<E\>\""}], "}"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{
              "vertex", "\[LeftDoubleBracket]", "4", 
               "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "3"}]}], "\[And]", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{
                "vertices", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "2"}], 
              "\[And]", 
              RowBox[{
               RowBox[{
                RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]",
                 "2", "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\"\<E\>\"", ",", "\"\<N\>\""}], "}"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{
              "vertex", "\[LeftDoubleBracket]", "4", 
               "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "\[Equal]", 
               RowBox[{
                RowBox[{
                 RowBox[{"ArmLengths", "[", "G", "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
                "3"}]}], "\[And]", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{
                "vertices", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "1"}]}], ",", 
             "\"\<E\>\""}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "knownPoint"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"vertex", ",", 
           RowBox[{
           "vertices", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"leftovers", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{
             RowBox[{
              RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
              "i", "\[RightDoubleBracket]"}], "+", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "\[Equal]", "3"}], ",", "0", ",", 
               RowBox[{"-", "1"}]}], "]"}]}]}], ",", "1", ",", "0"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"max", "-", "knownPoint", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"renamed", "=", 
       RowBox[{"listSoFar", "~", "Join", "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Vertex", "[", 
           RowBox[{
            RowBox[{
            "vertex", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "vertex", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "vertex", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
             RowBox[{"DeleteCases", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"leftovers", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "-", "knownPoint"}], 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "1"}], ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\"\<S\>\"", ",", "\"\<E\>\"", ",", "\"\<N\>\""}],
                     "}"}], "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
               "Null"}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{
             "vertex", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
              "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"knownPoint", "+", "1"}], ",", 
            RowBox[{"max", "+", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"vertex", ",", " ", 
            RowBox[{
            "vertices", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", "vertices", "]"}], "\[Rule]", " ", 
        RowBox[{"Flatten", "[", "renamed", "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5813585646950197`*^9, 3.581358748184586*^9}, {
   3.581358798465866*^9, 3.5813588011397552`*^9}, {3.581358865734618*^9, 
   3.5813589061716003`*^9}, {3.581359001849251*^9, 3.581359076846737*^9}, {
   3.581359175692466*^9, 3.581359216523057*^9}, {3.581359263424067*^9, 
   3.5813595260197563`*^9}, {3.581359578190419*^9, 3.581359876058474*^9}, 
   3.581359919841784*^9, {3.581360006036919*^9, 3.581360047963046*^9}, {
   3.581360123707708*^9, 3.581360229388652*^9}, {3.581360275396637*^9, 
   3.5813604515467997`*^9}, {3.581360518314006*^9, 3.5813605377769747`*^9}, {
   3.581360589233906*^9, 3.5813605982322893`*^9}, {3.581360641286818*^9, 
   3.581360906073947*^9}, {3.581360953333185*^9, 3.581361015322784*^9}, {
   3.581361049442031*^9, 3.581361094379735*^9}, {3.5813611299623947`*^9, 
   3.581361155027235*^9}, {3.581361209577566*^9, 3.581361219178684*^9}, {
   3.581361344428735*^9, 3.581361370801071*^9}, {3.581361448074943*^9, 
   3.5813614486364107`*^9}, {3.581361624796587*^9, 3.5813616706984663`*^9}, {
   3.581361702171402*^9, 3.581361711957953*^9}, {3.581361805585269*^9, 
   3.5813618478423977`*^9}, {3.581361975419364*^9, 3.581362001267001*^9}, {
   3.581362056394774*^9, 3.5813621074953823`*^9}, {3.5813621475447197`*^9, 
   3.581362147723569*^9}, {3.581685431060781*^9, 3.581685432243331*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"reverseRules", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"reverseRules", "[", "G", "]"}], "=", 
   RowBox[{
    RowBox[{"renameVertexRules", "[", "G", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"y", "\[Rule]", "x"}], ")"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.581362390239046*^9, 3.581362454008679*^9}, {
  3.58168543882412*^9, 3.581685440127365*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renameVertexRules", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.581359883574622*^9, 3.581359884965143*^9}, {
  3.581360051376807*^9, 3.5813600870774183`*^9}, {3.581362142398877*^9, 
  3.581362143209969*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "\<\"W\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "\<\"S\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "\<\"N\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "\<\"E\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "5", ",", "\<\"E\"\>"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "6", ",", "\<\"E\"\>"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5813598859257097`*^9, 3.5813599219190187`*^9, 3.58136001865946*^9, {
   3.581360051929523*^9, 3.58136008747184*^9}, {3.5813604288354197`*^9, 
   3.5813604541167192`*^9}, 3.581360521993778*^9, 3.5813606066338463`*^9, {
   3.5813607437929993`*^9, 3.581360755080036*^9}, {3.581361360680244*^9, 
   3.581361373082356*^9}, 3.581361451322843*^9, 3.581362005449786*^9, 
   3.5813620819140177`*^9, 3.581362112977625*^9, {3.581362143591786*^9, 
   3.581362149949896*^9}, 3.581681574042584*^9, 3.5816845093952627`*^9, 
   3.581694015839623*^9, 3.5818688837505913`*^9, 3.581870260651799*^9, 
   3.58187113101571*^9, 3.581871570125452*^9, 3.582024700609625*^9, 
   3.582028855668847*^9, 3.58203159426819*^9, 3.5820336462820807`*^9, 
   3.582137789883974*^9, 3.608578350966392*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reverseRules", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.5813624233531847`*^9, 3.581362424623913*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "\<\"W\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "\<\"W\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "\<\"W\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "\<\"S\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "\<\"N\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "\<\"E\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "5", ",", "\<\"E\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "6", ",", "\<\"E\"\>"}], "]"}], "\[Rule]", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.581362425042211*^9, 3.581362455881991*^9}, 
   3.5816815751036863`*^9, 3.5816845094713917`*^9, 3.581694015921727*^9, 
   3.581868884300662*^9, 3.581870260703013*^9, 3.5818711310623007`*^9, 
   3.581871570178076*^9, 3.582024700657831*^9, 3.582028855735771*^9, 
   3.582031594332797*^9, 3.582033646343734*^9, 3.58213778994312*^9, 
   3.608578351037181*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "neighbours", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", "\[LessEqual]", 
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], "\[And]", 
     RowBox[{"k", "\[LessEqual]", "1"}]}], ")"}]}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"allVertices", "[", "G", "]"}], ",", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d1_", ",", "k1_"}], "]"}], "/;", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"d1", "-", "d"}], "]"}], "\[Equal]", "1"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "p_", ",", "d_", ",", "1"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"d", "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "+", "1"}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "+", "1"}], ",", "1"}], "]"}]}], "}"}], "~", "Join", "~", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ">", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "p"}], ",", 
        RowBox[{"d", "+", "1"}], ",", "2"}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "p_", ",", "d_", ",", "2"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"d", "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "+", "1"}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "+", "1"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "2",
            "\[RightDoubleBracket]"}], ">", "0"}], ",", "2", ",", "1"}], 
        "]"}]}], "]"}]}], "}"}], "~", "Join", "~", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "4", 
       "\[RightDoubleBracket]"}], ">", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "p"}], ",", 
        RowBox[{"d", "+", "1"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], ">", "0"}], ",", "3", ",", "2"}], 
         "]"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "p_", ",", "d_", ",", "k_"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", "2"}]}], ")"}], "\[And]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ">", "0"}], "\[And]", 
     RowBox[{"k", "\[Equal]", "2"}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "2"}], "]"}]}], "}"}], "~", "Join", "~", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "3", 
       "\[RightDoubleBracket]"}], ">", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "p"}], ",", 
        RowBox[{"d", "+", "1"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], ">", "1"}], ",", "2", ",", "1"}], 
         "]"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neighbours", "[", 
    RowBox[{"G_", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "p_", ",", "d_", ",", "k_"}], "]"}]}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", "2"}]}], ")"}], "\[And]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "\[And]", 
     RowBox[{"k", "\[Equal]", "1"}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "p"}], ",", 
       RowBox[{"d", "-", "1"}], ",", "2"}], "]"}]}], "}"}], "~", "Join", "~", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ArmLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", "3", 
       "\[RightDoubleBracket]"}], ">", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "-", "p"}], ",", 
        RowBox[{"d", "+", "1"}], ",", "1"}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neighbours", "[", 
   RowBox[{"G_", ",", 
    RowBox[{"V", ":", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dir", ",", "newVertex"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newVertex", "=", 
      RowBox[{"V", "/.", 
       RowBox[{"renameVertexRules", "[", "G", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dir", "=", 
      RowBox[{
      "newVertex", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"allVertices", "[", "G", "]"}], "/.", 
         RowBox[{"renameVertexRules", "[", "G", "]"}]}], ",", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"_", ",", "_", ",", "d1_", ",", "dir1_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"d1", "-", "d"}], "]"}], "\[Equal]", "1"}], "&&", 
          RowBox[{"dir", "\[Equal]", "dir1"}]}]}]}], "]"}], "/.", 
      RowBox[{"reverseRules", "[", "G", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.552238857357058*^9, 3.552238947940998*^9}, {
   3.552239017916562*^9, 3.552239024843272*^9}, {3.552239825321631*^9, 
   3.552239885928438*^9}, {3.58135346112892*^9, 3.5813535975931664`*^9}, {
   3.581353640524577*^9, 3.58135364482756*^9}, {3.5813548492737427`*^9, 
   3.581354925116351*^9}, {3.581355016337243*^9, 3.581355246136735*^9}, {
   3.581355289384638*^9, 3.581355298302136*^9}, {3.5813553377809477`*^9, 
   3.5813553515038233`*^9}, {3.581355399044468*^9, 3.5813554117163887`*^9}, {
   3.5813555810219917`*^9, 3.581355581222805*^9}, {3.581355620846829*^9, 
   3.581355689848928*^9}, {3.581355943019746*^9, 3.581355943336216*^9}, {
   3.581355976154771*^9, 3.581355976280369*^9}, {3.5813561901286163`*^9, 
   3.581356282325459*^9}, {3.5813563231797028`*^9, 3.5813563733556004`*^9}, {
   3.581356527639772*^9, 3.5813565277249317`*^9}, {3.58135670000417*^9, 
   3.5813567080604553`*^9}, {3.5813567831009808`*^9, 3.581356839881246*^9}, {
   3.581356875598908*^9, 3.5813568757509537`*^9}, {3.5813569066553307`*^9, 
   3.581356946366048*^9}, {3.581357202092952*^9, 3.581357469088064*^9}, {
   3.581357513002323*^9, 3.581357609426957*^9}, 3.581362275069109*^9, {
   3.5813624768575983`*^9, 3.581362647905643*^9}, {3.58136269685452*^9, 
   3.581362711795231*^9}, {3.581362839432622*^9, 3.5813629090451193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"neighbours", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.581356375216777*^9, 3.581356427349634*^9}, {
  3.5813565594853773`*^9, 3.581356561523871*^9}, {3.581357548899118*^9, 
  3.58135754906602*^9}, {3.581362740741395*^9, 3.581362753535652*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Vertex", "[", 
   RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], "}"}]], "Output",
 CellChangeTimes->{{3.581362733867687*^9, 3.581362753801709*^9}, 
   3.581362901658433*^9, 3.581362959437381*^9, 3.58168158767997*^9, 
   3.5816845096370783`*^9, 3.581694016068902*^9, 3.58186888576586*^9, 
   3.581870260768372*^9, 3.581871131128626*^9, 3.58187157029171*^9, 
   3.582024700753965*^9, 3.5820288558690357`*^9, 3.582031594417181*^9, 
   3.582033646415475*^9, 3.582137790016326*^9, 3.608578351161524*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VerticesToAvoid", "[", "G_", "]"}], ":=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"neighbours", "[", 
          RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VerticesToSubstitute", "[", 
     RowBox[{"G_", ",", "V_"}], "]"}], "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"VerticesToAvoid", "[", "G", "]"}], ",", "V"}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{"VerticesToSubstitute", "[", 
     RowBox[{"G", ",", "V"}], "]"}], "=", 
    RowBox[{"Intersection", "[", 
     RowBox[{
      RowBox[{"neighbours", "[", 
       RowBox[{"G", ",", 
        RowBox[{
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"neighbours", "[", 
            RowBox[{"G", ",", "V"}], "]"}], ",", 
           RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}], ",", 
      RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.581350255865781*^9, 3.5813502786407337`*^9}, {
  3.58135063359447*^9, 3.58135064108037*^9}, {3.5813630614527473`*^9, 
  3.581363066731737*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesToAvoid", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.581363004262965*^9, 3.58136300880899*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581363009205143*^9, 3.581363067984879*^9, 
  3.58168159359098*^9, 3.581684509855792*^9, 3.581694016185904*^9, 
  3.581868887005525*^9, 3.58187026082257*^9, 3.581871131228778*^9, 
  3.5818715703753777`*^9, 3.582024700871204*^9, 3.582028856073204*^9, 
  3.58203159452654*^9, 3.582033646503675*^9, 3.5821377900857477`*^9, 
  3.608578351247426*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesToSubstitute", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5813630836127367`*^9, 3.581363090965372*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581363091281953*^9, 3.5816815975637493`*^9, 
  3.581684509922036*^9, 3.581694016262719*^9, 3.581868887519236*^9, 
  3.5818702608699913`*^9, 3.5818711312789803`*^9, 3.58187157044221*^9, 
  3.582024700922864*^9, 3.582028856171733*^9, 3.582031594575835*^9, 
  3.582033646557355*^9, 3.582137790136273*^9, 3.608578351302988*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesToSubstitute", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5813630836127367`*^9, 3.581363096819078*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.581363091281953*^9, 3.5813630971820803`*^9}, 
   3.581681598289854*^9, 3.581684510013837*^9, 3.58169401633111*^9, 
   3.5818688880202627`*^9, 3.581870260918646*^9, 3.5818711313461103`*^9, 
   3.581871570509138*^9, 3.5820247010055037`*^9, 3.582028856253529*^9, 
   3.5820315947171993`*^9, 3.582033646607373*^9, 3.582137790168354*^9, 
   3.608578351351219*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"VerticesWithinOne", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"VerticesToAvoid", "[", "G", "]"}], "~", "Join", "~", 
   RowBox[{"VerticesInDiamond", "[", "G", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.58168199693184*^9, 3.581682060377557*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VerticesOutsideOne", "[", "G_", "]"}], ":=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"allVertices", "[", "G", "]"}], ",", 
    RowBox[{"VerticesWithinOne", "[", "G", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5816821627744083`*^9, 3.58168218983884*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesWithinOne", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.58168206829825*^9, 3.581682069616869*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581682070093148*^9, 3.581684510189089*^9, 
  3.58169401677757*^9, 3.5818688897107677`*^9, 3.581870261006217*^9, 
  3.581871131479353*^9, 3.5818715707439404`*^9, 3.582024701172076*^9, 
  3.5820288566203547`*^9, 3.582031594818988*^9, 3.5820336467307663`*^9, 
  3.582137790300161*^9, 3.6085783514613523`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesOutsideOne", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.581682195111871*^9, 3.5816821962066927`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581682196674622*^9, 3.581684510256173*^9, 
  3.581694016944305*^9, 3.5818688902077837`*^9, 3.581870261052285*^9, 
  3.581871131714593*^9, 3.581871570776514*^9, 3.582024701240912*^9, 
  3.5820288566706333`*^9, 3.5820315948604317`*^9, 3.582033646774379*^9, 
  3.582137790343197*^9, 3.608578351505077*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a", " ", "quick", " ", "verification"}], ",", " ", 
    RowBox[{
     RowBox[{
     "that", " ", "our", " ", "notions", " ", "of", " ", "neighbours", " ", 
      "and", " ", "dimensions", " ", "match", " ", "up"}], " ", "..."}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dimensionCheck", "[", "G_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"RootReduce", "[", "#", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Plus", "@@", "#"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"neighbours", "[", 
                RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
              RowBox[{"allVertices", "[", "G", "]"}]}], ")"}], "/.", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}], 
             "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"d", "+", "1"}], ",", "k"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"allVertices", "[", "G", "]"}], "/.", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"DimensionsByDepth", "[", "G", "]"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"d", "+", "1"}], ",", "k"}], 
            "\[RightDoubleBracket]"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.552240995467977*^9, 3.55224102729079*^9}, {
  3.552241090793172*^9, 3.552241176792366*^9}, {3.55224120689686*^9, 
  3.552241304980373*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dimensionCheck", "/@", 
  RowBox[{"{", "G2D2", "}"}]}]], "Input",
 CellChangeTimes->{{3.552241193868541*^9, 3.552241198518217*^9}, {
  3.553713034432246*^9, 3.553713038943387*^9}, {3.5813517620918093`*^9, 
  3.5813517654200773`*^9}, {3.581362982804963*^9, 3.581362983698872*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.5538299755626297`*^9, 3.553900284334947*^9, 3.5540348793031187`*^9, 
   3.577895918094698*^9, 3.577897139501786*^9, 3.577897514395771*^9, {
   3.58136297057436*^9, 3.581362984071156*^9}, 3.581681605121656*^9, 
   3.581684510462887*^9, 3.581694017294098*^9, 3.581868891751233*^9, 
   3.5818702611507053`*^9, 3.581871131845433*^9, 3.58187157092453*^9, 
   3.582024701556521*^9, 3.582028856836163*^9, 3.582031595030298*^9, 
   3.582033646981083*^9, 3.582137790434554*^9, 3.608578351725409*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Descriptions", "Subsection",
 CellChangeTimes->{{3.552099053224606*^9, 3.5520990566160393`*^9}}],

Cell["\<\
Vertices in the diamond are denoted by W,S,E,N, in this order.\
\>", "Text",
 CellChangeTimes->{{3.580227313329421*^9, 3.5802273488632927`*^9}, {
  3.5802277579852457`*^9, 3.580227789917592*^9}, {3.580562703060647*^9, 
  3.580562769102592*^9}, {3.581267856894745*^9, 3.581267859612073*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GPAChiralities", "[", "G2D2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GPAEigenvalues", "[", "G2D2", "]"}], "=", 
   RowBox[{"{", "1", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5539001305326767`*^9, 3.553900139374084*^9}, {
  3.577889829307619*^9, 3.577889837867916*^9}, {3.57789993560518*^9, 
  3.577899941548521*^9}, {3.605202307116867*^9, 3.605202342075389*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "GeneratorValues", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"GeneratorValues", "/@", 
     RowBox[{"{", "G2D2", "}"}]}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<WSWSWS\>\"", "\[Rule]", 
        RowBox[{"2", "-", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\"\<WSWSWN\>\"", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\"\<WSWSES\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\"\<WSWSEN\>\"", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "2"]}], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SqrtBox["5"]}], "2"]}]], "\[Lambda]"]}]}], ",", 
       RowBox[{"\"\<WSWNWN\>\"", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\"\<WSWNES\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "2"]}], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SqrtBox["5"]}], "2"]}]]}], " ", "\[Lambda]"}]}], ",", 
       RowBox[{"\"\<WSWNEN\>\"", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\"\<WSESWN\>\"", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\"\<WSESES\>\"", "\[Rule]", 
        RowBox[{"2", "-", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\"\<WSESEN\>\"", "\[Rule]", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "2"]}], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SqrtBox["5"]}], "2"]}]], "\[Lambda]"]}], ",", 
       RowBox[{"\"\<WSENWN\>\"", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "2"]}], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SqrtBox["5"]}], "2"]}]], "\[Lambda]"]}]}], ",", 
       RowBox[{"\"\<WSENES\>\"", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\"\<WSENEN\>\"", "\[Rule]", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "2"]}], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SqrtBox["5"]}], "2"]}]], "\[Lambda]"]}], ",", 
       RowBox[{"\"\<WNWNWN\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\"\<WNWNES\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "2"]}], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SqrtBox["5"]}], "2"]}]]}], " ", "\[Lambda]"}]}], ",", 
       RowBox[{"\"\<WNWNEN\>\"", "\[Rule]", 
        RowBox[{"2", "-", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\"\<WNESES\>\"", "\[Rule]", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "2"]}], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SqrtBox["5"]}], "2"]}]], " ", "\[Lambda]"}]}], ",", 
       RowBox[{"\"\<WNESEN\>\"", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\"\<WNENES\>\"", "\[Rule]", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "2"]}], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SqrtBox["5"]}], "2"]}]], " ", "\[Lambda]"}]}], ",", 
       RowBox[{"\"\<WNENEN\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\"\<ESESES\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\"\<ESESEN\>\"", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\"\<ESENEN\>\"", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\"\<ENENEN\>\"", "\[Rule]", 
        RowBox[{"2", "-", 
         SqrtBox["5"]}]}]}], "}"}], "}"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.553546007140758*^9, 3.553546034384289*^9}, 
   3.5535460917038393`*^9, 3.553546156807218*^9, 3.553548743091621*^9, {
   3.577889234348681*^9, 3.577889252571015*^9}, {3.577889813861133*^9, 
   3.577889816037464*^9}, {3.577899955067513*^9, 3.577899973018298*^9}, {
   3.580563403547917*^9, 3.5805634118277807`*^9}, {3.580563484070087*^9, 
   3.5805635238926563`*^9}, {3.580563600277117*^9, 3.580563668700541*^9}, {
   3.5805637080200872`*^9, 3.580563721803337*^9}, {3.5805638406582403`*^9, 
   3.580563861683777*^9}, 3.580568860352602*^9, {3.580569291102302*^9, 
   3.580569293026371*^9}, {3.580648181617079*^9, 3.580648216045219*^9}, {
   3.580648283353623*^9, 3.5806482873380327`*^9}, {3.581267521617869*^9, 
   3.581267523770734*^9}, {3.581267867410132*^9, 3.5812678679068003`*^9}, 
   3.581347333198094*^9, {3.6052023495068197`*^9, 3.605202365266189*^9}, {
   3.605203325945735*^9, 3.605203330678586*^9}}],

Cell[CellGroupData[{

Cell["Separating phases for later use", "Subsubsection",
 CellChangeTimes->{{3.608578322960816*^9, 3.608578328004017*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "GeneratorPhases", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"GeneratorPhases", "[", "G2D2", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<WSWSWS\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WSWSWN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WSWSES\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WSWSEN\>\"", "\[Rule]", 
      FractionBox["1", "\[Lambda]"]}], ",", 
     RowBox[{"\"\<WSWNWN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WSWNES\>\"", "\[Rule]", " ", "\[Lambda]"}], ",", 
     RowBox[{"\"\<WSWNEN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WSESWN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WSESES\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WSESEN\>\"", "\[Rule]", 
      FractionBox["1", "\[Lambda]"]}], ",", 
     RowBox[{"\"\<WSENWN\>\"", "\[Rule]", 
      FractionBox["1", "\[Lambda]"]}], ",", 
     RowBox[{"\"\<WSENES\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WSENEN\>\"", "\[Rule]", 
      FractionBox["1", "\[Lambda]"]}], ",", 
     RowBox[{"\"\<WNWNWN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WNWNES\>\"", "\[Rule]", " ", "\[Lambda]"}], ",", 
     RowBox[{"\"\<WNWNEN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WNESES\>\"", "\[Rule]", " ", "\[Lambda]"}], ",", 
     RowBox[{"\"\<WNESEN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<WNENES\>\"", "\[Rule]", " ", "\[Lambda]"}], ",", 
     RowBox[{"\"\<WNENEN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<ESESES\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<ESESEN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<ESENEN\>\"", "\[Rule]", "1"}], ",", 
     RowBox[{"\"\<ENENEN\>\"", "\[Rule]", "1"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.553546007140758*^9, 3.553546034384289*^9}, 
   3.5535460917038393`*^9, 3.553546156807218*^9, 3.553548743091621*^9, {
   3.577889234348681*^9, 3.577889252571015*^9}, {3.577889813861133*^9, 
   3.577889816037464*^9}, {3.577899955067513*^9, 3.577899973018298*^9}, {
   3.580563403547917*^9, 3.5805634118277807`*^9}, {3.580563484070087*^9, 
   3.5805635238926563`*^9}, {3.580563600277117*^9, 3.580563668700541*^9}, {
   3.5805637080200872`*^9, 3.580563721803337*^9}, {3.5805638406582403`*^9, 
   3.580563861683777*^9}, 3.580568860352602*^9, {3.580569291102302*^9, 
   3.580569293026371*^9}, {3.580648181617079*^9, 3.580648216045219*^9}, {
   3.580648283353623*^9, 3.5806482873380327`*^9}, {3.581267521617869*^9, 
   3.581267523770734*^9}, {3.581267867410132*^9, 3.5812678679068003`*^9}, 
   3.581347333198094*^9, {3.6052023495068197`*^9, 3.605202365266189*^9}, {
   3.605203325945735*^9, 3.605203330678586*^9}, {3.608577758965506*^9, 
   3.6085778479306297`*^9}, 3.6085779976165533`*^9, {3.608578239024538*^9, 
   3.6085782762547913`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"GeneratorValues", "[", "G2D2", "]"}], "\[LeftDoubleBracket]", "1",
    "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.608577939186558*^9, 3.608577948623314*^9}}],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{{3.6085779449509277`*^9, 3.608577949111878*^9}, 
   3.608578000525094*^9, 3.6085783675805473`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"GeneratorValues", "[", "G2D2", "]"}], "\[LeftDoubleBracket]", 
       
       RowBox[{"1", ",", "#", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GeneratorValues", "[", "G2D2", "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "#", ",", "2"}], "\[RightDoubleBracket]"}], "/.", 
         
         RowBox[{"{", 
          RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ")"}], 
       RowBox[{
        RowBox[{"GeneratorPhases", "[", "G2D2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"#", ",", "2"}], "\[RightDoubleBracket]"}]}]}], ")"}], "&"}], 
   "/@", 
   RowBox[{"Range", "[", "24", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.608577864099621*^9, 3.608577987266037*^9}, {
  3.608578289202547*^9, 3.608578289418516*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.608577930067754*^9, {3.608577960899537*^9, 3.608578001210849*^9}, 
   3.6085782904624567`*^9, 3.608578367647291*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reconstructions ", "Subsection",
 CellChangeTimes->{{3.5520991137520742`*^9, 3.5520991164923*^9}, {
   3.552782315431468*^9, 3.552782316132162*^9}, {3.577900362074444*^9, 
   3.5779003757755413`*^9}, {3.5802271486514053`*^9, 3.580227166027755*^9}, {
   3.581870268447578*^9, 3.581870278085865*^9}, {3.581870952600471*^9, 
   3.5818709536393843`*^9}, 3.582137679910782*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VerticesInDiamond", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.581268726330515*^9, 3.581268726865698*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.581268727649357*^9, 3.5813462267957706`*^9, 
  3.581346535203005*^9, 3.581347343191453*^9, 3.581347491614234*^9, 
  3.581347780867857*^9, 3.581681641317099*^9, 3.5816845265052643`*^9, 
  3.581694039847183*^9, 3.581868909413588*^9, 3.5818702798226337`*^9, 
  3.581871142217391*^9, 3.5818715811815577`*^9, 3.582024714246978*^9, 
  3.582028867345793*^9, 3.582031600519606*^9, 3.58203363948059*^9, 
  3.582033679075859*^9, 3.5821378009656773`*^9, 3.608578373304452*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stringToLoop", "[", "G_", "]"}], "[", "S_String", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Characters", "[", "S", "]"}], "/.", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<W\>\"", ",", "\"\<S\>\"", ",", "\"\<E\>\"", ",", "\"\<N\>\""}],
           "}"}], "\[Rule]", 
         RowBox[{"VerticesInDiamond", "[", "G", "]"}]}], "]"}]}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"StringLength", "[", "S", "]"}]}], "}"}]}], "]"}]}], "}"}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.552099178507062*^9, 3.552099199172143*^9}, {
  3.5520992325584707`*^9, 3.552099368466674*^9}, {3.552099505528714*^9, 
  3.552099582971573*^9}, {3.552247205976163*^9, 3.552247216110606*^9}, {
  3.581268024374962*^9, 3.581268121675515*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Step0", " ", "turns", " ", "human", " ", "readable", " ", "input", " ", 
   "into", " ", "machine", " ", "readable", " ", "input"}], "*)"}]], "Input",
 CellChangeTimes->{{3.581348089873968*^9, 3.581348105913475*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Step0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step0", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step0", "[", "G", "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"GeneratorValues", "[", "G", "]"}], "]"}], "]"}]}], ",", 
       "r"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"Dynamic", "[", "k", "]"}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"GeneratorValues", "[", "G", "]"}], "/.", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S_String", "\[Rule]", "V_"}], ")"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "--"}], ";", 
          RowBox[{
           RowBox[{
            RowBox[{"stringToLoop", "[", "G", "]"}], "[", "S", "]"}], 
           "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"\[Mu]", "=", 
                 RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "}"}], 
               ",", 
               RowBox[{"ToNumberField", "[", 
                RowBox[{
                 RowBox[{"V", "/.", 
                  RowBox[{"{", 
                   RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], ",", 
                 "\[Mu]"}], "]"}]}], "]"}], 
             RowBox[{"(", 
              RowBox[{"S", "/.", 
               RowBox[{"GeneratorPhases", "[", "G", "]"}]}], ")"}]}], 
            ")"}]}]}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.553829712398583*^9, 3.553829736044435*^9}, {
  3.581268763136588*^9, 3.581268771376883*^9}, {3.605202390662547*^9, 
  3.605202400117283*^9}, {3.6085780597078867`*^9, 3.6085781313789997`*^9}, {
  3.608578205538537*^9, 3.6085782257579603`*^9}, {3.608578294356635*^9, 
  3.608578295107913*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Step0", "[", "G2D2", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5522381167878237`*^9, 3.552238118307704*^9}, 
   3.5522382713867188`*^9, {3.577890053209942*^9, 3.577890054561411*^9}, {
   3.577895823440256*^9, 3.5778958260359983`*^9}, {3.581268599026904*^9, 
   3.5812686039241343`*^9}, 3.581268646234066*^9, 3.581268793013609*^9, {
   3.605202407184362*^9, 3.6052024079363422`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "dim", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dim", "[", 
   RowBox[{"G_", ",", 
    RowBox[{"V", ":", 
     RowBox[{"Vertex", "[", 
      RowBox[{"_", ",", "_", ",", "d_", ",", "k_"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dim", "[", 
    RowBox[{"G", ",", "V"}], "]"}], "=", 
   RowBox[{
    RowBox[{"DimensionsByDepth", "[", "G", "]"}], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"d", "+", "1"}], ",", "k"}], 
    "\[RightDoubleBracket]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552939051086053*^9, 3.552939056390287*^9}, {
   3.552939246908414*^9, 3.552939248822402*^9}, {3.581268839157055*^9, 
   3.581268856818049*^9}, 3.60857753161464*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dim", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.581346313548725*^9, 3.5813463518269577`*^9}, 
   3.5820338759344683`*^9}],

Cell[BoxData[
 RowBox[{"2", "+", 
  SqrtBox["5"]}]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.581346324739851*^9, 3.581346352191946*^9}, 
   3.581346541530963*^9, 3.581347359137995*^9, 3.5813474921822433`*^9, 
   3.5813478214132347`*^9, 3.5816816955604753`*^9, 3.5816845318519707`*^9, 
   3.581694064520843*^9, 3.581868931205225*^9, 3.581870286921897*^9, 
   3.5818711426192493`*^9, 3.581871581597714*^9, 3.5820247148818617`*^9, 
   3.582028867909998*^9, 3.5820316083751383`*^9, 3.582033679524148*^9, 
   3.5820338759353247`*^9, 3.58213780126514*^9, 3.608578398007022*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotateOnce", "[", 
   RowBox[{"G_", ",", "\[Mu]_", ",", "values_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"values", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "/", 
       "4"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Union", "[", 
      RowBox[{"values", "/.", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"P_", "\[Rule]", "V_"}], ")"}], "\[RuleDelayed]", 
         RowBox[{"Sequence", "[", 
          RowBox[{
           RowBox[{"P", "\[Rule]", "V"}], ",", 
           RowBox[{
            RowBox[{"RotateRight", "[", 
             RowBox[{"P", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToNumberField", "[", 
              RowBox[{
               RowBox[{"RootReduce", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   RowBox[{"dim", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{
                    "P", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}], 
                   RowBox[{"dim", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{"P", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
                  
                  RowBox[{
                   RowBox[{"dim", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{"P", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"2", "n"}], "-", "1"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], 
                   RowBox[{"dim", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{"P", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"2", "n"}], "-", "3"}], 
                    "\[RightDoubleBracket]"}]}], "]"}]}]], 
                 SuperscriptBox["\[Mu]", 
                  RowBox[{"-", "1"}]]}], "]"}], ",", 
               RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
             "V"}]}]}], "]"}]}], ")"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.552247279340577*^9, 3.552247325763103*^9}, {
   3.5522473669769278`*^9, 3.55224737723505*^9}, {3.5526985097852583`*^9, 
   3.5526985155341387`*^9}, 3.5538305557701807`*^9, {3.5538306199884777`*^9, 
   3.55383062409221*^9}, 3.5539000171588*^9, {3.5813460716324377`*^9, 
   3.5813461820997477`*^9}, {3.581346257488132*^9, 3.58134625761395*^9}, {
   3.58134639110299*^9, 3.581346429388508*^9}, {3.5813464654377947`*^9, 
   3.581346467140382*^9}, {3.581346574766644*^9, 3.581346618940423*^9}, {
   3.581346650147593*^9, 3.5813466521558723`*^9}, {3.5813467873836927`*^9, 
   3.58134678984895*^9}, {3.5813468877672443`*^9, 3.581346923476448*^9}, {
   3.581347859040354*^9, 3.581347864244031*^9}, {3.58203362690551*^9, 
   3.58203362790506*^9}, 3.605202418703231*^9, {3.608578169177618*^9, 
   3.608578169657831*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotateOnce", "[", 
   RowBox[{"G2D2", ",", "1", ",", 
    RowBox[{
     RowBox[{"Step0", "[", "G2D2", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.581347507145142*^9, 3.5813475474812317`*^9}, {
   3.58203161265364*^9, 3.582031618926141*^9}, {3.605202423168453*^9, 
   3.6052024239998913`*^9}, 3.6085775743542833`*^9, 3.608578410205614*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotations", "[", 
   RowBox[{"G_", ",", "\[Mu]_", ",", "values_"}], "]"}], ":=", 
  RowBox[{"FixedPoint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"rotateOnce", "[", 
      RowBox[{"G", ",", "\[Mu]", ",", "#"}], "]"}], "&"}], ",", "values"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5522473276267977`*^9, 3.5522473496716127`*^9}, {
  3.5522474117801437`*^9, 3.552247416246706*^9}, {3.608578171373456*^9, 
  3.608578172620779*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Step1", " ", "calculates", " ", "values", " ", "of", " ", "generator", " ",
    "by", " ", "rotating", " ", "already", " ", "known", " ", "paths", " ", 
   "from", " ", "Step0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.581348089873968*^9, 3.581348145400097*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Step1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step1", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step1", "[", "G", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rotations", "[", 
      RowBox[{"G2D2", ",", 
       RowBox[{
        RowBox[{"GPAEigenvalues", "[", "G", "]"}], "\[LeftDoubleBracket]", 
        "i", "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{"Step0", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"Step0", "[", "G", "]"}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.5522399364061213`*^9, 3.552239989531808*^9}, {
   3.5522402606935062`*^9, 3.552240326533399*^9}, {3.552244982916864*^9, 
   3.552244988191101*^9}, {3.5522466479499273`*^9, 3.552246654202376*^9}, {
   3.552246794640781*^9, 3.5522468424926023`*^9}, {3.552246965972013*^9, 
   3.5522470593565187`*^9}, {3.552247115276684*^9, 3.5522471215303307`*^9}, {
   3.552247233010873*^9, 3.552247239982019*^9}, {3.552247355409054*^9, 
   3.552247398619999*^9}, 3.553710623938099*^9, {3.5778958564458103`*^9, 
   3.577895912218389*^9}, {3.581268931856044*^9, 3.581268939351646*^9}, {
   3.605202430432727*^9, 3.6052024324339647`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Step1", "[", "G2D2", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5522475124826317`*^9, 3.5522475339378653`*^9}, {
   3.553713012392241*^9, 3.553713013447616*^9}, {3.577890057105579*^9, 
   3.577890058409387*^9}, {3.581268879133758*^9, 3.581268881273294*^9}, {
   3.581268950119718*^9, 3.581268950702976*^9}, 3.581346935420355*^9, {
   3.5813478891559258`*^9, 3.581347905067789*^9}, {3.605202436655958*^9, 
   3.605202437399328*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Following", " ", "assumes", " ", "the", " ", "diamond", " ", "graph", " ",
     "is", " ", "drawn", " ", "without", " ", "crossings"}], ",", " ", 
   RowBox[{
   "W", " ", "is", " ", "the", " ", "side", " ", "of", " ", "the", " ", 
    "intial", " ", "arm", " ", 
    RowBox[{"(", "left", ")"}]}], ",", " ", 
   RowBox[{"S", " ", "at", " ", "bottom"}], ",", " ", 
   RowBox[{"E", " ", "on", " ", "right"}], ",", " ", 
   RowBox[{"N", " ", "on", " ", 
    RowBox[{"top", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.581350518547665*^9, 3.581350557130419*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allPaths", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", "1"}], "}"}], "&"}], "/@", 
   RowBox[{"evenVertices", "[", "G", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allPaths", "[", 
   RowBox[{"G_", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "p", "}"}], ",", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "n", "}"}], ",", 
          RowBox[{"p", "~", "Join", "~", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1"}], "}"}]}]}], "]"}], "/@", 
        RowBox[{"neighbours", "[", 
         RowBox[{"G", ",", 
          RowBox[{"p", "\[LeftDoubleBracket]", 
           RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], "]"}], 
     "/@", 
     RowBox[{"allPaths", "[", 
      RowBox[{"G", ",", 
       RowBox[{"k", "-", "1"}]}], "]"}]}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.552238344248559*^9, 3.5522383467747726`*^9}, {
  3.552238809805943*^9, 3.552238850790484*^9}, {3.552239033092805*^9, 
  3.55223914200343*^9}, {3.552239199257537*^9, 3.552239234222766*^9}, {
  3.5522393278731833`*^9, 3.552239334331579*^9}, {3.58168180819617*^9, 
  3.581681808645871*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "allLoops", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allLoops", "[", 
   RowBox[{"G_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"allLoops", "[", 
    RowBox[{"G", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"allPaths", "[", 
      RowBox[{"G", ",", 
       RowBox[{"k", "-", "1"}]}], "]"}], ",", 
     RowBox[{"p_", "/;", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"neighbours", "[", 
         RowBox[{"G", ",", 
          RowBox[{
          "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         "]"}], ",", 
        RowBox[{"p", "\[LeftDoubleBracket]", 
         RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552239249998292*^9, 3.552239282852075*^9}, {
  3.552239377548606*^9, 3.552239391704445*^9}, {3.552239432235639*^9, 
  3.552239437417252*^9}, {3.581681815667487*^9, 3.581681828114504*^9}, {
  3.5816823698835487`*^9, 3.581682369975727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"neighbours", "[", 
  RowBox[{"G2D2", ",", 
   RowBox[{"Vertex", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5816823080589933`*^9, 3.581682323071822*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Vertex", "[", 
   RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "}"}]], "Output",
 CellChangeTimes->{{3.581682317662376*^9, 3.581682323457303*^9}, 
   3.581682376177478*^9, 3.5816845377760763`*^9, 3.581694082900743*^9, 
   3.581868939437763*^9, 3.581870291027917*^9, 3.581871143018758*^9, 
   3.581871581999982*^9, 3.582024715469646*^9, 3.582028868529419*^9, 
   3.5820316257600813`*^9, 3.582033679897584*^9, 3.582137801616803*^9, 
   3.608578420438875*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"collapsedLoops", "[", 
   RowBox[{"G_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"collapsedLoops", "[", 
    RowBox[{"G", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"allLoops", "[", 
      RowBox[{"G", ",", "k"}], "]"}], ",", 
     RowBox[{"p_", "/;", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"p", ",", 
        RowBox[{"v_", "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"VerticesOutsideOne", "[", "G", "]"}], ",", "v"}], 
          "]"}]}]}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5522395131762037`*^9, 3.552239554574407*^9}, {
   3.5816818367940397`*^9, 3.581681841122142*^9}, {3.581682211430469*^9, 
   3.581682239717473*^9}, 3.581683692194798*^9, {3.581683734308647*^9, 
   3.581683736603312*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Step2", " ", "calculates", " ", "values", " ", "of", " ", "generator", " ",
    "on", " ", "all", " ", "loops", " ", "which", " ", "stay", " ", "within", 
   " ", "1", " ", "of", " ", "central", " ", 
   RowBox[{"diamond", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.581348089873968*^9, 3.58134817746332*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Step2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Step2", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Step2", "[", "G", "]"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
            RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], 
           "]"}], "/", "4"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], "=", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           ")"}], "&"}], "/@", 
         RowBox[{
          RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", "j", 
          "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"P", ":", 
            RowBox[{"{", 
             RowBox[{"A___", ",", "V_", ",", "B___"}], "}"}]}], "]"}], "/;", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"VerticesToAvoid", "[", "G", "]"}], ",", "V"}], "]"}]}], ":=", 
         RowBox[{
          RowBox[{"f", "[", "P", "]"}], "=", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"{", "A", "}"}], "]"}], "/", "2"}], "+", "1"}]}], 
             "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\[ScriptL]", "=", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"i", "\[Equal]", "1"}], "||", 
                   RowBox[{"i", "\[GreaterEqual]", 
                    RowBox[{"n", "+", "1"}]}]}], ",", "1", ",", "0"}], 
                 "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
              RowBox[{"-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"ToNumberField", "[", 
                    RowBox[{
                    RowBox[{"RootReduce", "[", 
                    FractionBox[
                    RowBox[{"dim", "[", 
                    RowBox[{"G", ",", "W"}], "]"}], 
                    RowBox[{"dim", "[", 
                    RowBox[{"G", ",", "V"}], "]"}]], "]"}], ",", 
                    RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
                   "\[ScriptL]"], 
                  RowBox[{"f", "[", 
                   RowBox[{"{", 
                    RowBox[{"A", ",", "W", ",", "B"}], "}"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"W", ",", 
                   RowBox[{"VerticesToSubstitute", "[", 
                    RowBox[{"G", ",", "V"}], "]"}]}], "}"}]}], "]"}]}]}], 
             "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "[", "_", "]"}], ":=", "0"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[Rule]", 
           RowBox[{"f", "[", "#", "]"}]}], "&"}], "/@", 
         RowBox[{"collapsedLoops", "[", 
          RowBox[{"G", ",", 
           RowBox[{"2", "n"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Step1", "[", "G", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.552240352575769*^9, 3.552240589917781*^9}, {
   3.5522413295231867`*^9, 3.552241340901834*^9}, {3.552244967797901*^9, 
   3.552244968327335*^9}, {3.552246304818362*^9, 3.5522465149515047`*^9}, {
   3.552247598864285*^9, 3.552247637849284*^9}, {3.552247924169524*^9, 
   3.552247927771235*^9}, {3.552247957850173*^9, 3.552247963086308*^9}, {
   3.552247994888027*^9, 3.5522480317781267`*^9}, {3.552248120072134*^9, 
   3.5522481233552017`*^9}, {3.552248179673476*^9, 3.552248200786241*^9}, {
   3.55224826705999*^9, 3.552248288839754*^9}, {3.553830073909918*^9, 
   3.55383007750916*^9}, 3.5538303126819897`*^9, 3.5539000268522177`*^9, {
   3.577895930647566*^9, 3.577895939641387*^9}, {3.581348501026216*^9, 
   3.58134850466644*^9}, {3.581348536473496*^9, 3.581348593412116*^9}, {
   3.581348681144718*^9, 3.581348682296419*^9}, {3.581348772192411*^9, 
   3.5813487789499073`*^9}, {3.5813495731613007`*^9, 3.581349722127747*^9}, {
   3.581349807382223*^9, 3.5813498153454113`*^9}, {3.581349857599386*^9, 
   3.581349871697954*^9}, {3.581349901801135*^9, 3.581349983851899*^9}, {
   3.58135002404247*^9, 3.581350220406149*^9}, 3.581681911749484*^9, {
   3.5816824885312557`*^9, 3.581682667671874*^9}, {3.581682698242241*^9, 
   3.581682722498567*^9}, {3.581682784822061*^9, 3.581682888610342*^9}, {
   3.581682938656201*^9, 3.5816829403468437`*^9}, {3.581683008744709*^9, 
   3.581683009771748*^9}, {3.581683040620122*^9, 3.581683073611947*^9}, {
   3.581683106675033*^9, 3.581683134928602*^9}, {3.581683176591876*^9, 
   3.581683185268572*^9}, {3.5816832536727333`*^9, 3.581683281454545*^9}, {
   3.581683317341694*^9, 3.581683329627963*^9}, {3.581683374424527*^9, 
   3.581683374972723*^9}, {3.581683409867655*^9, 3.581683439979616*^9}, {
   3.5816835205320177`*^9, 3.581683525559111*^9}, 3.5816837105382137`*^9, {
   3.5816837909766073`*^9, 3.581683794057259*^9}, {3.581683895109146*^9, 
   3.581683898434634*^9}, {3.581684127245132*^9, 3.581684162135606*^9}, {
   3.581685109752515*^9, 3.581685113733658*^9}, {3.581685157218935*^9, 
   3.581685157522078*^9}, {3.605202454561892*^9, 3.605202479146594*^9}, {
   3.608578453654955*^9, 3.608578455510261*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Step2", "[", "G2D2", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5537106788728743`*^9, 3.553710687226157*^9}, {
  3.5778900669603453`*^9, 3.57789006739325*^9}, {3.5816829764820642`*^9, 
  3.581682980144232*^9}, {3.6052024875427513`*^9, 3.605202488301865*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"collapse", "[", 
   RowBox[{"G_", ",", "P_"}], "]"}], ":=", 
  RowBox[{"P", "//.", 
   RowBox[{"(", 
    RowBox[{"V_Vertex", "\[RuleDelayed]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"VerticesOutsideOne", "[", "G", "]"}], ",", "V"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "W"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"W", "=", 
           RowBox[{"V", "/.", 
            RowBox[{"renameVertexRules", "[", "G", "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "=", 
           RowBox[{"List", "@@", "W"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"a", ",", "b", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"d", "\[Equal]", "\"\<W\>\""}], ",", 
               RowBox[{"c", "+", "2"}], ",", 
               RowBox[{"c", "-", "2"}]}], "]"}], ",", "d"}], "]"}], "/.", 
           RowBox[{"reverseRules", "[", "G", "]"}]}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", "V"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.552241581056753*^9, 3.5522416480838823`*^9}, {
   3.552241696994534*^9, 3.552241746825912*^9}, {3.55224179223167*^9, 
   3.5522419951217422`*^9}, {3.552245057602254*^9, 3.552245105978706*^9}, {
   3.552939220460969*^9, 3.552939221018643*^9}, {3.553291089262187*^9, 
   3.55329109217266*^9}, {3.581685298312743*^9, 3.581685358835123*^9}, {
   3.581685390921809*^9, 3.581685392308503*^9}, {3.581685469875348*^9, 
   3.581685521712569*^9}, {3.581685556379307*^9, 3.581685717085288*^9}, 
   3.581685748173678*^9, {3.581685839388542*^9, 3.58168584867173*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"norm", "[", 
   RowBox[{"G_", ",", "V_Vertex"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"U", ",", "W", ",", "directionRules"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"U", "=", 
      RowBox[{"V", "/.", 
       RowBox[{"renameVertexRules", "[", "G", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"directionRules", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<W\>\"", ",", "\"\<S\>\"", ",", "\"\<E\>\"", ",", "\"\<N\>\""}], 
         "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"W", "=", 
      RowBox[{
       RowBox[{"VerticesInDiamond", "[", "G", "]"}], "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"U", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "/.",
         "directionRules"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"V", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       "-", 
       RowBox[{"W", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norm", "[", 
   RowBox[{"G_", ",", "P_"}], "]"}], ":=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"norm", "[", 
       RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"P", "\[LeftDoubleBracket]", 
      RowBox[{"1", ";;", 
       RowBox[{"-", "2"}], ";;", "2"}], "\[RightDoubleBracket]"}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.581686159346603*^9, 3.5816863513789062`*^9}, {
  3.581686425125545*^9, 3.5816864253439827`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"step3Factors", "[", 
   RowBox[{"G_", ",", "Q_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dim", "[", 
       RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "}"}], "~", "Join", "~", 
       RowBox[{"Q", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ";;", ";;", "2"}], 
        "\[RightDoubleBracket]"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.552245634404152*^9, 3.552245647788643*^9}, {
  3.552245701005114*^9, 3.55224581224251*^9}, {3.552245851793099*^9, 
  3.552245866852029*^9}, {3.5526989210608253`*^9, 3.552698934098215*^9}, {
  3.5526992105999403`*^9, 3.552699212719305*^9}, {3.552939015336224*^9, 
  3.552939034854909*^9}, {3.5816867563110323`*^9, 3.581686759341258*^9}, {
  3.58187052260217*^9, 3.581870538614294*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Step", " ", "3", " ", "calculates", " ", "the", " ", "value", " ", "of", 
    " ", "the", " ", "generator", " ", "on", " ", "all", " ", "loops"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "Step3", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Step3", "[", "G_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Step3", "[", "G", "]"}], "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"n", "=", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], 
             "]"}], "/", "4"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}], "=", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             ")"}], "&"}], "/@", 
           RowBox[{
            RowBox[{"Step2", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"f", "[", "P_", "]"}], ":=", 
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"C", "=", 
               RowBox[{"collapse", "[", 
                RowBox[{"G", ",", "P"}], "]"}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"norm", "[", 
                   RowBox[{"G", ",", "P"}], "]"}], "-", 
                  RowBox[{"norm", "[", 
                   RowBox[{"G", ",", "C"}], "]"}]}], ")"}], "/", "2"}]], 
              RowBox[{"ToNumberField", "[", 
               RowBox[{
                RowBox[{"RootReduce", "[", 
                 FractionBox[
                  RowBox[{"step3Factors", "[", 
                   RowBox[{"G", ",", "C", ",", "n"}], "]"}], 
                  RowBox[{"step3Factors", "[", 
                   RowBox[{"G", ",", "P", ",", "n"}], "]"}]], "]"}], ",", 
                RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], 
              RowBox[{"f", "[", "C", "]"}]}]}], "\[IndentingNewLine]", 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "\[Rule]", 
             RowBox[{"f", "[", "#", "]"}]}], "&"}], "/@", 
           RowBox[{"allLoops", "[", 
            RowBox[{"G", ",", 
             RowBox[{"2", "n"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
       "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Step2", "[", "G", "]"}], "]"}]}], "}"}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.552241324655602*^9, 3.552241357378203*^9}, {
   3.5522414065489197`*^9, 3.552241501310338*^9}, {3.552241534491815*^9, 
   3.552241577012446*^9}, {3.552241613587036*^9, 3.5522416138193808`*^9}, 
   3.552245112179443*^9, {3.552245364133151*^9, 3.5522454271340427`*^9}, 
   3.552245533586281*^9, {3.55224560610289*^9, 3.5522456832222033`*^9}, {
   3.552245871610189*^9, 3.552245880690372*^9}, 3.552248788912856*^9, {
   3.5522488237148523`*^9, 3.55224882378743*^9}, {3.552938934786249*^9, 
   3.552938937539453*^9}, {3.553830058674152*^9, 3.553830061881344*^9}, 
   3.553830317310482*^9, 3.5539000310891*^9, {3.5778959474366913`*^9, 
   3.577895952364279*^9}, {3.581686762880704*^9, 3.5816868189395514`*^9}, {
   3.581694110547866*^9, 3.581694124722666*^9}, {3.581695374893745*^9, 
   3.5816953874593487`*^9}, {3.581695752859708*^9, 3.581695753889423*^9}, {
   3.581695822232235*^9, 3.5816958263592377`*^9}, {3.6052025025112343`*^9, 
   3.605202517525547*^9}, {3.608578498878193*^9, 3.608578500866961*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Step3", "[", "G2D2", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5816868633803997`*^9, 3.5816868695210247`*^9}, 
   3.581868983491309*^9, {3.605202520117371*^9, 3.605202521006032*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.553382194610445*^9, 3.553382202414093*^9}}],

Cell[BoxData["\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
4442equi/code\"\>"], "Output",
 CellChangeTimes->{3.553382616879149*^9, 3.553384549397423*^9, 
  3.553900654061961*^9, 3.554035267476923*^9, 3.577895978877122*^9, 
  3.577896599330512*^9, 3.577896750155849*^9, 3.577897149124454*^9, 
  3.577897524775837*^9, 3.581696556852764*^9, 3.581869042710724*^9, 
  3.581870741531232*^9, 3.581871167618112*^9, 3.5818716062137337`*^9, 
  3.58202474016693*^9, 3.5820288930432034`*^9, 3.582031710066135*^9, 
  3.5820337111152687`*^9, 3.582137825157362*^9, 3.608578657150029*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteGeneratorsToDisk", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"suffix", ",", "generatorNames", ",", "i", ",", "n"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"generatorNames", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\""}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
       "/", "4"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", 
         RowBox[{"Step3", "[", "G", "]"}], "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"suffix", "=", 
         RowBox[{"\"\<-lopsidedGenerator\>\"", "<>", 
          RowBox[{
          "generatorNames", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "<>", "\"\<.m\>\""}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Put", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"GPA4Element", "[", 
           RowBox[{
            RowBox[{"Graph", "[", "G", "]"}], ",", 
            RowBox[{"Most", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", "+", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "n"}], "}"}], ",", "\"\<Lopsided\>\"", ",", 
            RowBox[{
             RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"GraphHash", "[", "G", "]"}], "<>", "\"\<-set\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"PreferredGeneratorSet", "[", "G", "]"}], "]"}], "<>", 
           "suffix"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.553382157905839*^9, 3.553382264417685*^9}, {
   3.553382313237672*^9, 3.553382461604094*^9}, 3.553384555513473*^9, {
   3.5535489047019367`*^9, 3.553548945188637*^9}, {3.554035767863338*^9, 
   3.554035769923921*^9}, {3.57789599106271*^9, 3.577896189951635*^9}, {
   3.577896408982787*^9, 3.577896409417428*^9}, {3.577896507989347*^9, 
   3.577896544095222*^9}, {3.5778969091278057`*^9, 3.577896915915098*^9}, {
   3.5818690826140833`*^9, 3.581869119824606*^9}, {3.58186926200224*^9, 
   3.581869263320636*^9}, {3.581869293757728*^9, 3.581869294382785*^9}, {
   3.581869334463238*^9, 3.581869336602953*^9}, {3.605202532486537*^9, 
   3.6052025334408627`*^9}, {3.608578902952177*^9, 3.608578909302446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PreferredGeneratorSet", "[", "G2D2", "]"}], "=", "1"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5778900882812157`*^9, 3.5778900927285147`*^9}, {
  3.5778902573887367`*^9, 3.577890258297944*^9}, {3.581869347323369*^9, 
  3.58186935285927*^9}, {3.5818708450374107`*^9, 3.581870845301762*^9}, {
  3.582028478311925*^9, 3.582028478766548*^9}, {3.582474347811096*^9, 
  3.582474347968863*^9}, {3.605202547352314*^9, 3.605202549832491*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteGeneratorsToDisk", "/@", 
  RowBox[{"{", "G2D2", "}"}]}]], "Input",
 CellChangeTimes->{{3.553382157905839*^9, 3.553382264417685*^9}, {
   3.553382313237672*^9, 3.553382461604094*^9}, {3.553384555513473*^9, 
   3.553384567668889*^9}, {3.55371384737938*^9, 3.553713850808261*^9}, {
   3.5818690115488033`*^9, 3.581869014539431*^9}, {3.582024737425753*^9, 
   3.5820247391734257`*^9}, {3.582028480366737*^9, 3.582028481501131*^9}, 
   3.605202554321478*^9}],

Cell[BoxData[
 RowBox[{"{", "Null", "}"}]], "Output",
 CellChangeTimes->{{3.553384551835545*^9, 3.5533845787947903`*^9}, 
   3.553900662396604*^9, 3.55403527577848*^9, 3.554035784851673*^9, 
   3.577895982403036*^9, 3.577896196121697*^9, 3.5778964157898407`*^9, 
   3.577896513735059*^9, 3.577896546752009*^9, 3.5778966032538757`*^9, 
   3.5778967401851873`*^9, 3.577896917610797*^9, 3.577896978560606*^9, 
   3.577897149417173*^9, 3.577897525022217*^9, 3.581696561292942*^9, 
   3.5818694105964823`*^9, 3.581870746360613*^9, 3.582028484656486*^9, 
   3.582028893437685*^9, 3.582137825437584*^9, 3.60857879789878*^9, 
   3.608578911753228*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking code", "Subsection",
 CellChangeTimes->{{3.605202622497905*^9, 3.605202624584963*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DepthOfBranchPoint", "[", "G2D2", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RankAtSplitDepth", "[", "G2D2", "]"}], "=", "2"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.577897194133217*^9, 3.577897230967361*^9}, {
  3.5778974320984993`*^9, 3.57789745992437*^9}, {3.58187100600268*^9, 
  3.581871037443069*^9}, {3.605202556243697*^9, 3.60520256448003*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckRotationalEigenvector", "[", 
   RowBox[{"G_", ",", "\[Mu]_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"loops", ",", "n", ",", "rotate"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{"Step1", "[", "G", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
       "/", "4"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"loops", "=", 
      RowBox[{"allLoops", "[", 
       RowBox[{"G", ",", 
        RowBox[{"2", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rotate", "[", 
       RowBox[{"{", 
        RowBox[{"loop_", "->", "V_"}], "}"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"loop", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"ToNumberField", "[", 
         RowBox[{
          RowBox[{"RootReduce", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"dim", "[", 
              RowBox[{"G", ",", 
               RowBox[{
               "loop", "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}], "]"}], 
             RowBox[{"dim", "[", 
              RowBox[{"G", ",", 
               RowBox[{"loop", "\[LeftDoubleBracket]", 
                RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"dim", "[", 
              RowBox[{"G", ",", 
               RowBox[{"loop", "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"2", "n"}], "-", "3"}], "\[RightDoubleBracket]"}]}], 
              "]"}], 
             RowBox[{"dim", "[", 
              RowBox[{"G", ",", 
               RowBox[{"loop", "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"2", "n"}], "-", "1"}], "\[RightDoubleBracket]"}]}], 
              "]"}]}]], "]"}], ",", 
          RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}], "V"}]}]}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Mu]", 
         RowBox[{"(", 
          RowBox[{"loops", "/.", 
           RowBox[{
            RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj", 
            "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
        RowBox[{"(", 
         RowBox[{"loops", "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"rotate", "[", 
              RowBox[{"{", "#", "}"}], "]"}], "&"}], "/@", 
            RowBox[{
             RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj", 
             "\[RightDoubleBracket]"}]}], ")"}]}], ")"}]}], ")"}], "//", 
      "RootReduce"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5820332218437853`*^9, 3.5820333037216463`*^9}, {
  3.5820333394633093`*^9, 3.582033351501182*^9}, {3.605202568384418*^9, 
  3.6052025826236067`*^9}, {3.60857817390485*^9, 3.608578176765264*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckRotationalEigenvector", "[", "G_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CheckRotationalEigenvector", "[", 
          RowBox[{"G", ",", 
           RowBox[{
            RowBox[{"GPAEigenvalues", "[", "G", "]"}], "\[LeftDoubleBracket]",
             "jj", "\[RightDoubleBracket]"}], ",", "jj"}], "]"}], "//", 
         "Simplify"}], "//", "RootReduce"}], "//", "Union"}], ")"}], "===", 
     RowBox[{"{", "0", "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Step3", "[", "G", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551147936362988*^9, 3.5511479582337847`*^9}, 
   3.577897063368298*^9, {3.577897299059073*^9, 3.577897302223765*^9}, {
   3.5778975368449497`*^9, 3.5778975597767897`*^9}, {3.577897622935533*^9, 
   3.5778976608740387`*^9}, {3.582033924064374*^9, 3.582033952739215*^9}, {
   3.608578602994821*^9, 3.6085786043210697`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckRotationalEigenvector", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.550546045210239*^9, 3.550546053053857*^9}, {
   3.5511481393696423`*^9, 3.551148139535789*^9}, {3.553545300174512*^9, 
   3.553545316494061*^9}, {3.577897547073661*^9, 3.577897547382959*^9}, 
   3.57789762459044*^9, {3.581871361886241*^9, 3.5818713635319023`*^9}, {
   3.60520262698685*^9, 3.6052026277304993`*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.55114823875984*^9, 3.551148296012418*^9, 3.551148461715241*^9, 
   3.5511485399110937`*^9, 3.5511499306520977`*^9, 3.5535451012125683`*^9, 
   3.553545327748595*^9, 3.5535826621485558`*^9, 3.5778895830277348`*^9, 
   3.577897046396988*^9, 3.577897151104967*^9, {3.577897525871134*^9, 
   3.577897579459984*^9}, 3.581696605094009*^9, 3.582027291446884*^9, {
   3.582027323161351*^9, 3.5820273467668457`*^9}, 3.5820278536644487`*^9, 
   3.58202795653468*^9, {3.582028037982081*^9, 3.5820280799045477`*^9}, {
   3.582028809261091*^9, 3.582028818594281*^9}, 3.582028898323802*^9, 
   3.58203172925121*^9, {3.582032350200964*^9, 3.5820323716427097`*^9}, 
   3.58203265509487*^9, {3.582033274596225*^9, 3.582033314460721*^9}, 
   3.582033361512205*^9, 3.582033793054195*^9, 3.582033962936585*^9, 
   3.582137830069973*^9, 3.6085785412409077`*^9, 3.6085786065113487`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Following", " ", "checks", " ", "low", " ", "weight", " ", 
   RowBox[{"condition", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.577897586262212*^9, 3.5778975937016487`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "jj", " ", "is", " ", "number", " ", "of", " ", "generator", " ", "in", 
     " ", 
     RowBox[{"Step3", "[", "G", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "k", " ", "is", " ", "the", " ", "vertex", " ", "enclosed", " ", "by", 
      " ", "the", " ", 
      RowBox[{"cap", ".", " ", "assume"}], " ", "n"}], "\[GreaterEqual]", " ",
      "2"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "k"}], "=", "2"}], ",", "3"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EvaluateCap", "[", 
    RowBox[{"G_", ",", "jj_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "f", ",", "loops", ",", "\[Delta]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", "G", "]"}], "+", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "assume", " ", "irreducible", " ", "and", " ", "simply", " ", 
        "laced"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Delta]", "=", 
       RowBox[{"dim", "[", 
        RowBox[{"G", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", "loop_", "]"}], ":=", 
       RowBox[{"Sum", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"1", "<", "k", "<", 
            RowBox[{"n", "+", "1"}]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"dim", "[", 
                RowBox[{"G", ",", 
                 RowBox[{"loop", "\[LeftDoubleBracket]", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "3"}], 
                  "\[RightDoubleBracket]"}]}], "]"}], 
               SuperscriptBox["\[Delta]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"EvenQ", "[", "k", "]"}], ",", "0", ",", "1"}], 
                 "]"}]]], ")"}], 
             RowBox[{"-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"loop", "\[LeftDoubleBracket]", 
                 RowBox[{"1", ";;", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "2"}]}], 
                 "\[RightDoubleBracket]"}], "~", "Join", "~", 
                RowBox[{"{", 
                 RowBox[{"neighbor", ",", "1"}], "}"}], "~", "Join", "~", 
                RowBox[{"loop", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "3"}], ";;"}], 
                 "\[RightDoubleBracket]"}]}], ")"}], "/.", 
              RowBox[{
               RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj",
                "\[RightDoubleBracket]"}]}], ")"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"dim", "[", 
                RowBox[{"G", ",", "neighbor"}], "]"}], 
               SuperscriptBox["\[Delta]", 
                SuperscriptBox["\[Delta]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"EvenQ", "[", "k", "]"}], ",", "1", ",", "0"}], 
                  "]"}]]]], ")"}], "1"], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"dim", "[", 
                RowBox[{"G", ",", 
                 RowBox[{"loop", "\[LeftDoubleBracket]", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "3"}], 
                  "\[RightDoubleBracket]"}]}], "]"}], 
               SuperscriptBox["\[Delta]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"EvenQ", "[", "k", "]"}], ",", "0", ",", "1"}], 
                 "]"}]]], ")"}], 
             RowBox[{"-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"loop", "\[LeftDoubleBracket]", 
                 RowBox[{"1", ";;", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "2"}]}], 
                 "\[RightDoubleBracket]"}], "~", "Join", "~", 
                RowBox[{"{", 
                 RowBox[{"neighbor", ",", "1"}], "}"}], "~", "Join", "~", 
                RowBox[{"loop", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "3"}], ";;"}], 
                 "\[RightDoubleBracket]"}]}], ")"}], "/.", 
              RowBox[{
               RowBox[{"Step3", "[", "G", "]"}], "\[LeftDoubleBracket]", "jj",
                "\[RightDoubleBracket]"}]}], ")"}]}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"neighbor", ",", 
           RowBox[{"neighbours", "[", 
            RowBox[{"G", ",", 
             RowBox[{"loop", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"2", "k"}], "-", "3"}], "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"loops", "=", 
       RowBox[{"allLoops", "[", 
        RowBox[{"G", ",", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "2"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"loops", "\[Rule]", 
        RowBox[{"f", "/@", "loops"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.581872046756126*^9, 3.5818720947059813`*^9}, {
  3.582024928818982*^9, 3.582025048529969*^9}, {3.582025084614208*^9, 
  3.58202516761585*^9}, {3.582025227577529*^9, 3.582025274680332*^9}, {
  3.582025314353232*^9, 3.582025393896419*^9}, {3.582025624600382*^9, 
  3.582025671856283*^9}, {3.582025733539274*^9, 3.5820258311029377`*^9}, {
  3.582025885155102*^9, 3.582026036889216*^9}, {3.582026103517915*^9, 
  3.5820262401990843`*^9}, {3.582026274432726*^9, 3.5820264736189537`*^9}, {
  3.5820265081052227`*^9, 3.5820265853944473`*^9}, {3.582026622794051*^9, 
  3.582026630660769*^9}, {3.5820267087319183`*^9, 3.5820267113010187`*^9}, {
  3.582026750482205*^9, 3.582026750611329*^9}, {3.582026783421053*^9, 
  3.5820267853281813`*^9}, {3.605202630334167*^9, 3.605202644520567*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLowestWeightCondition", "[", "G_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EvaluateCap", "[", 
            RowBox[{"G", ",", "jj", ",", "k"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
          "Simplify"}], "//", "RootReduce"}], "//", "Union"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "3"}], "}"}]}], "]"}], "===", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Step3", "[", "G", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551147936362988*^9, 3.5511479582337847`*^9}, 
   3.577897063368298*^9, {3.577897299059073*^9, 3.577897302223765*^9}, {
   3.5778975368449497`*^9, 3.5778975597767897`*^9}, {3.582026893633183*^9, 
   3.582026958825842*^9}, {3.608578621940062*^9, 3.6085786233522463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckLowestWeightCondition", "[", "G2D2", "]"}]], "Input",
 CellChangeTimes->{{3.582026965985627*^9, 3.5820269705471077`*^9}, {
  3.60520264661119*^9, 3.605202647322213*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.582026972823999*^9, 3.582028900928919*^9, 3.582033800620584*^9, 
   3.5820339765630617`*^9, 3.582137832362864*^9, {3.6085786174754953`*^9, 
   3.608578624694447*^9}}]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local (2)",
WindowSize->{1474, 889},
WindowMargins->{{63, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 96, 1, 34, "Subsection"],
Cell[666, 25, 454, 11, 43, "Input"],
Cell[1123, 38, 1501, 47, 39, "Input"],
Cell[2627, 87, 635, 18, 33, "Input"],
Cell[3265, 107, 666, 13, 27, "Input"],
Cell[3934, 122, 2518, 69, 43, "Input"],
Cell[6455, 193, 2306, 55, 58, "Input"],
Cell[8764, 250, 2774, 65, 58, "Input"],
Cell[11541, 317, 2103, 53, 103, "Input"],
Cell[13647, 372, 274, 6, 27, "Input"],
Cell[13924, 380, 11548, 267, 298, "Input"],
Cell[25475, 649, 519, 14, 27, "Input"],
Cell[CellGroupData[{
Cell[26019, 667, 239, 4, 27, "Input"],
Cell[26261, 673, 2529, 55, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28827, 733, 136, 2, 27, "Input"],
Cell[28966, 737, 2112, 49, 43, "Output"]
}, Open  ]],
Cell[31093, 789, 9526, 255, 223, "Input"],
Cell[CellGroupData[{
Cell[40644, 1048, 379, 7, 27, "Input"],
Cell[41026, 1057, 544, 9, 27, "Output"]
}, Open  ]],
Cell[41585, 1069, 1501, 41, 58, "Input"],
Cell[CellGroupData[{
Cell[43111, 1114, 136, 2, 27, "Input"],
Cell[43250, 1118, 597, 12, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43884, 1135, 246, 5, 27, "Input"],
Cell[44133, 1142, 576, 11, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44746, 1158, 246, 5, 27, "Input"],
Cell[44995, 1165, 612, 12, 27, "Output"]
}, Open  ]],
Cell[45622, 1180, 284, 6, 27, "Input"],
Cell[45909, 1188, 310, 7, 27, "Input"],
Cell[CellGroupData[{
Cell[46244, 1199, 138, 2, 27, "Input"],
Cell[46385, 1203, 914, 19, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47336, 1227, 142, 2, 27, "Input"],
Cell[47481, 1231, 555, 11, 27, "Output"]
}, Open  ]],
Cell[48051, 1245, 2280, 61, 88, "Input"],
Cell[CellGroupData[{
Cell[50356, 1310, 303, 5, 27, "Input"],
Cell[50662, 1317, 568, 9, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51279, 1332, 102, 1, 34, "Subsection"],
Cell[51384, 1335, 300, 5, 26, "Text"],
Cell[51687, 1342, 506, 12, 43, "Input"],
Cell[52196, 1356, 6328, 181, 276, "Input"],
Cell[CellGroupData[{
Cell[58549, 1541, 122, 1, 24, "Subsubsection"],
Cell[58674, 1544, 2837, 52, 98, "Input"],
Cell[CellGroupData[{
Cell[61536, 1600, 242, 5, 27, "Input"],
Cell[61781, 1607, 147, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61965, 1614, 973, 26, 27, "Input"],
Cell[62941, 1642, 449, 9, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63451, 1658, 378, 5, 34, "Subsection"],
Cell[CellGroupData[{
Cell[63854, 1667, 139, 2, 27, "Input"],
Cell[63996, 1671, 896, 17, 27, "Output"]
}, Open  ]],
Cell[64907, 1691, 1013, 26, 27, "Input"],
Cell[65923, 1719, 265, 5, 27, "Input"],
Cell[66191, 1726, 2112, 55, 103, "Input"],
Cell[68306, 1783, 421, 7, 27, "Input"],
Cell[68730, 1792, 714, 18, 43, "Input"],
Cell[CellGroupData[{
Cell[69469, 1814, 257, 6, 27, "Input"],
Cell[69729, 1822, 613, 11, 32, "Output"]
}, Open  ]],
Cell[70357, 1836, 3227, 72, 120, "Input"],
Cell[73587, 1910, 446, 9, 27, "Input"],
Cell[74036, 1921, 473, 12, 27, "Input"],
Cell[74512, 1935, 317, 6, 27, "Input"],
Cell[74832, 1943, 1403, 30, 43, "Input"],
Cell[76238, 1975, 469, 8, 27, "Input"],
Cell[76710, 1985, 631, 14, 27, "Input"],
Cell[77344, 2001, 1366, 37, 43, "Input"],
Cell[78713, 2040, 1041, 27, 43, "Input"],
Cell[CellGroupData[{
Cell[79779, 2071, 236, 5, 27, "Input"],
Cell[80018, 2078, 503, 9, 27, "Output"]
}, Open  ]],
Cell[80536, 2090, 832, 22, 27, "Input"],
Cell[81371, 2114, 368, 7, 27, "Input"],
Cell[81742, 2123, 6255, 134, 337, "Input"],
Cell[88000, 2259, 296, 5, 27, "Input"],
Cell[88299, 2266, 1974, 44, 103, "Input"],
Cell[90276, 2312, 1866, 51, 118, "Input"],
Cell[92145, 2365, 1043, 25, 27, "Input"],
Cell[93191, 2392, 4386, 98, 297, "Input"],
Cell[97580, 2492, 221, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[97826, 2500, 170, 3, 27, "Input"],
Cell[97999, 2505, 589, 8, 27, "Output"]
}, Open  ]],
Cell[98603, 2516, 3320, 74, 148, "Input"],
Cell[101926, 2592, 483, 9, 27, "Input"],
Cell[CellGroupData[{
Cell[102434, 2605, 483, 8, 27, "Input"],
Cell[102920, 2615, 643, 10, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103612, 2631, 101, 1, 34, "Subsection"],
Cell[103716, 2634, 448, 11, 43, "Input"],
Cell[104167, 2647, 3140, 80, 166, "Input"],
Cell[107310, 2729, 1079, 25, 27, "Input"],
Cell[CellGroupData[{
Cell[108414, 2758, 420, 6, 27, "Input"],
Cell[108837, 2766, 942, 14, 27, "Output"]
}, Open  ]],
Cell[109794, 2783, 229, 4, 27, "Input"],
Cell[110026, 2789, 6593, 160, 315, "Input"],
Cell[116622, 2951, 1174, 29, 27, "Input"],
Cell[CellGroupData[{
Cell[117821, 2984, 198, 3, 27, "Input"],
Cell[118022, 2989, 244, 5, 27, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

